Model-independent extraction of form factors and $|V_{cb}|$ in $\overline{B} \rightarrow D \ell^- \overline{\nu}_\ell$ with hadronic tagging at BaBar

Using the entire BaBar $\Upsilon(4S)$ data set, the first two-dimensional unbinned angular analysis of the semileptonic decay $\overline{B} \rightarrow D \ell^- \overline{\nu}_\ell$ is performed, employing hadronic reconstruction of the tag-side $B$ meson from $\Upsilon(4S)\to B\overline{B}$. Here, $\ell$ denotes the light charged leptons $e$ and $\mu$. A novel data-driven signal-background separation procedure with minimal dependence on simulation is developed. This procedure preserves all multi-dimensional correlations present in the data. The expected $\sin^2\theta_\ell$ dependence of the differential decay rate in the Standard Model is demonstrated, where $\theta_\ell$ is the lepton helicity angle. Including input from the latest lattice QCD calculations and previously available experimental data, the underlying form factors are extracted using both model-independent (BGL) and dependent (CLN) methods. Comparisons with lattice calculations show flavor SU(3) symmetry to be a good approximation in the $B_{(s)}\to D_{(s)}$ sector. Using the BGL results, the CKM matrix element $|V_{cb}|=(41.09\pm 1.16)\times 10^{-3}$ and the Standard Model prediction of the lepton-flavor universality violation variable $\mathcal{R}(D)=0.300\pm 0.004$, are extracted. The value of $|V_{cb}|$ from $\overline{B} \rightarrow D \ell^- \overline{\nu}_\ell$ tends to be higher than that extracted using $\overline{B} \rightarrow D \ell^- \overline{\nu}_\ell$. The Standard Model $\mathcal{R}(D)$ calculation is at a $1.97\sigma$ tension with the latest HFLAV experimental average.

==> anc/B2D_BGL.h <==
// BGL expansion form used in BaBar-2023  B->Dlnu paper

// BGL expansion order, to be set as necessary
int N_expan(3); 
// Note: in the paper what is referred to as "BGL N" corresponds to "N_expan - 1"

double mBp(5.27929), mD0(1.86483), mDst0(2.00697); // B+, D0, D*0 mode = 0
double mB0(5.27961), mDp(1.86965), mDstp(2.01027); // B0, Dp, D*p mode = 1


// w -> gamma factor of X in B rf 
double w_q2(double q2, double m_B, double m_X) {
  return (m_B*m_B + m_X*m_X - q2) / (2.0*m_B*m_X) ;
}

double phi_p(double z, double r){
   double ret = 1.1213 * pow(1+z,2) * pow(1-z,0.5);
   ret *= pow((1+r)*(1-z) + 2. *sqrt(r)*(1+z),-5);
   return ret;
}

double phi_0(double z, double r){
   double ret = 0.5299 *(1+z) * pow(1-z,1.5);
   ret *= pow((1+r)*(1-z) + 2. *sqrt(r)*(1+z),-4);
   return ret;
}

double z_w(double w){
   return (sqrt(w+1.) - sqrt(2.) ) / (sqrt(w+1.) + sqrt(2.) );
}

double wmax_Bp = (mBp*mBp + mD0*mD0)/2./mBp/mD0;
double zmax_Bp = z_w(wmax_Bp);

void setup_wmax_kin_constraint(double* pars_in, double* pars_out){
   
   double mB(mBp), mD(mD0);
   double r = mD/mB;
   double fp_wmax(0.);
   for(int i=0;i<N_expan;i++){
      fp_wmax += pars_in[i]* pow(zmax_Bp,i);
      pars_out[i] = pars_in[i];
   }
   fp_wmax *= phi_0(zmax_Bp,r)/phi_p(zmax_Bp,r);
   for(int i=1;i<N_expan;i++){
      fp_wmax -= pars_in[N_expan+i-1]* pow(zmax_Bp,i);
      pars_out[N_expan+i] = pars_in[N_expan+i-1];
   }
   pars_out[N_expan] = fp_wmax; // insert a_0^0 using f0(q2=0) = f+(q2=0)
}

void ff_b2d_bgl(double qsq, int mode, double* pars, double* ff){
   double mB(mBp), mD(mD0);
   if(mode>0){mB=mB0;mD=mDp;}
   double r = mD/mB;
   double w = (mB*mB + mD*mD - qsq) / 2. / mB / mD;
   double z = (sqrt(w+1) - sqrt(2) ) / (sqrt(w+1) + sqrt(2) );
   double f0(0), fp(0), hp, hm;
   for(int i=0;i<N_expan;i++){
      fp += pars[i]* pow(z,i);
      f0 += pars[i+N_expan]* pow(z,i);
   }
   f0 /= phi_0(z,r);
   fp /= phi_p(z,r);
   ff[0] = f0;
   ff[1] = fp;
   // now for h+/h-
   fp *= (2 * sqrt(r) / (1+r));
   f0 *= ((1+r) / (w+1) / sqrt(r));
   hm = (fp - f0);
   hm /= ( (w-1.) * (1+r) / (w+1.) / (1.-r)  - (1.-r)/(1.+r) );
   hp = fp + hm * (1-r) /(1+r);
   ff[2] = hp;
   ff[3] = hm;
}



==> anc/BaBar_Dlnu_2023_BGL_results.h <==
// FNAL/MILC data (1503.027237) are always included and should not be added as additional Gaussian constraints
// four versions of the fits are given. BGL N = {2,3} and with/without the Belle-16 data (1510.03657)

// N=2 BGL including Belle-16
// parameters: [a^f+_0    a^f+_1     a^f+_2   a^f0_1     a^f0_2   Vcb]
double means_v0[6]  = {0.0126243, -0.0963715, 0.351998, -0.0587413, 0.155235, 41.0948};
double syserr_v0[6] = {6.999999999993123e-07, 2.3700000000001498e-05, 2.8000000000028002e-05, 1.0899999999994248e-05, 0.0007280000000000064, 0.022399999999997533};
double statcov_v0[6][6];

// N=2 BGL excluding Belle-16 
// parameters: [a^f+_0     a^f+_1    a^f+_2    a^f0_1   a^f0_2]
double means_v1[5]  = {0.0126136, -0.0967958, 0.333867, -0.058971, 0.132546};
double syserr_v1[5] = {1.1000000000004062e-06, 1.7799999999998373e-05, 0.0007759999999999989, 1.300000000002688e-06, 0.0016750000000000098};
double statcov_v1[5][5];
double latcov_v1[5][5]; // error matrix due to FNAL/MILC 

// N=3 BGL including Belle-16
// parameters: [a^f+_0    a^f+_1      a^f+_2   a^f+_3    a^f0_1     a^f0_2   a^f0_3   Vcb]
double means_v2[8]  = {0.0126427, -0.0979639, 0.625991, -3.93939, -0.0605814, 0.435425, -3.97742, 40.744};
double syserr_v2[8] = {1.1000000000004062e-06, 1.7799999999998373e-05, 0.0007759999999999989, 1.300000000002688e-06, 0.0016750000000000098}; 
double statcov_v2[8][8];

// N=3 BGL excluding Belle-16
// parameters: [a^f+_0     a^f+_1    a^f+_2   a^f+_3    a^f0_1   a^f0_2   a^f0_3]
double means_v3[7]  = {0.0126369, -0.0978568, 0.589924, -4.02741, -0.060536, 0.413689, -4.30181};
double syserr_v3[7] = {8.999999999998592e-07, 3.2099999999993245e-05, 0.007908000000000026, 0.05439999999999978, 2.2099999999997122e-05, 0.005642999999999954, 0.01905000000000001};
double statcov_v3[7][7];
double latcov_v3[7][7]; // error matrix due to FNAL/MILC

void fill_statcov(){ // fill the data

     statcov_v0[0][0] = 9.39867e-09;
     statcov_v0[0][1] = 6.05449e-08;
     statcov_v0[0][2] = -1.25073e-06;
     statcov_v0[0][3] = 5.77561e-08;
     statcov_v0[0][4] = -5.33898e-07;
     statcov_v0[0][5] = -4.19827e-05;
     statcov_v0[1][0] = 6.05449e-08;
     statcov_v0[1][1] = 9.36543e-06;
     statcov_v0[1][2] = -0.000125826;
     statcov_v0[1][3] = 6.90401e-06;
     statcov_v0[1][4] = -8.83776e-05;
     statcov_v0[1][5] = -0.000857042;
     statcov_v0[2][0] = -1.25073e-06;
     statcov_v0[2][1] = -0.000125826;
     statcov_v0[2][2] = 0.00270624;
     statcov_v0[2][3] = -9.7282e-05;
     statcov_v0[2][4] = 0.00228034;
     statcov_v0[2][5] = 0.00104755;
     statcov_v0[3][0] = 5.77561e-08;
     statcov_v0[3][1] = 6.90401e-06;
     statcov_v0[3][2] = -9.7282e-05;
     statcov_v0[3][3] = 7.54569e-06;
     statcov_v0[3][4] = -9.44924e-05;
     statcov_v0[3][5] = -0.000637051;
     statcov_v0[4][0] = -5.33898e-07;
     statcov_v0[4][1] = -8.83776e-05;
     statcov_v0[4][2] = 0.00228034;
     statcov_v0[4][3] = -9.44924e-05;
     statcov_v0[4][4] = 0.00237544;
     statcov_v0[4][5] = -0.00553373;
     statcov_v0[5][0] = -4.19827e-05;
     statcov_v0[5][1] = -0.000857042;
     statcov_v0[5][2] = 0.00104755;
     statcov_v0[5][3] = -0.000637051;
     statcov_v0[5][4] = -0.00553373;
     statcov_v0[5][5] = 1.35536;

     statcov_v1[0][0] = 9.46628e-09;
     statcov_v1[0][1] = 6.29143e-08;
     statcov_v1[0][2] = -1.11865e-06;
     statcov_v1[0][3] = 5.8928e-08;
     statcov_v1[0][4] = -3.72801e-07;
     statcov_v1[1][0] = 6.29143e-08;
     statcov_v1[1][1] = 9.56835e-06;
     statcov_v1[1][2] = -0.000132432;
     statcov_v1[1][3] = 7.07011e-06;
     statcov_v1[1][4] = -9.45024e-05;
     statcov_v1[2][0] = -1.11865e-06;
     statcov_v1[2][1] = -0.000132432;
     statcov_v1[2][2] = 0.00395607;
     statcov_v1[2][3] = -0.00010647;
     statcov_v1[2][4] = 0.00363088;
     statcov_v1[3][0] = 5.8928e-08;
     statcov_v1[3][1] = 7.07011e-06;
     statcov_v1[3][2] = -0.00010647;
     statcov_v1[3][3] = 7.69545e-06;
     statcov_v1[3][4] = -0.000103712;
     statcov_v1[4][0] = -3.72801e-07;
     statcov_v1[4][1] = -9.45024e-05;
     statcov_v1[4][2] = 0.00363088;
     statcov_v1[4][3] = -0.000103712;
     statcov_v1[4][4] = 0.00384091;

     statcov_v2[0][0] = 9.71345e-09;
     statcov_v2[0][1] = 6.67547e-08;
     statcov_v2[0][2] = 1.48947e-07;
     statcov_v2[0][3] = -2.41737e-05;
     statcov_v2[0][4] = 4.66972e-08;
     statcov_v2[0][5] = 2.25959e-06;
     statcov_v2[0][6] = -4.12357e-05;
     statcov_v2[0][7] = -4.49854e-05;
     statcov_v2[1][0] = 6.67547e-08;
     statcov_v2[1][1] = 1.48654e-05;
     statcov_v2[1][2] = -0.000611293;
     statcov_v2[1][3] = 0.00623186;
     statcov_v2[1][4] = 9.61834e-06;
     statcov_v2[1][5] = -0.000305361;
     statcov_v2[1][6] = 0.00282147;
     statcov_v2[1][7] = -0.00049308;
     statcov_v2[2][0] = 1.48947e-07;
     statcov_v2[2][1] = -0.000611293;
     statcov_v2[2][2] = 0.0578258;
     statcov_v2[2][3] = -0.745905;
     statcov_v2[2][4] = -0.00042935;
     statcov_v2[2][5] = 0.0409515;
     statcov_v2[2][6] = -0.532992;
     statcov_v2[2][7] = -0.0563812;
     statcov_v2[3][0] = -2.41737e-05;
     statcov_v2[3][1] = 0.00623186;
     statcov_v2[3][2] = -0.745905;
     statcov_v2[3][3] = 10.1903;
     statcov_v2[3][4] = 0.00455345;
     statcov_v2[3][5] = -0.557641;
     statcov_v2[3][6] = 7.73555;
     statcov_v2[3][7] = 0.827113;
     statcov_v2[4][0] = 4.66972e-08;
     statcov_v2[4][1] = 9.61834e-06;
     statcov_v2[4][2] = -0.00042935;
     statcov_v2[4][3] = 0.00455345;
     statcov_v2[4][4] = 9.6139e-06;
     statcov_v2[4][5] = -0.000352022;
     statcov_v2[4][6] = 0.0035782;
     statcov_v2[4][7] = -0.000278475;
     statcov_v2[5][0] = 2.25959e-06;
     statcov_v2[5][1] = -0.000305361;
     statcov_v2[5][2] = 0.0409515;
     statcov_v2[5][3] = -0.557641;
     statcov_v2[5][4] = -0.000352022;
     statcov_v2[5][5] = 0.0423371;
     statcov_v2[5][6] = -0.56787;
     statcov_v2[5][7] = -0.058799;
     statcov_v2[6][0] = -4.12357e-05;
     statcov_v2[6][1] = 0.00282147;
     statcov_v2[6][2] = -0.532992;
     statcov_v2[6][3] = 7.73555;
     statcov_v2[6][4] = 0.0035782;
     statcov_v2[6][5] = -0.56787;
     statcov_v2[6][6] = 8.08885;
     statcov_v2[6][7] = 0.766677;
     statcov_v2[7][0] = -4.49854e-05;
     statcov_v2[7][1] = -0.00049308;
     statcov_v2[7][2] = -0.0563812;
     statcov_v2[7][3] = 0.827113;
     statcov_v2[7][4] = -0.000278475;
     statcov_v2[7][5] = -0.058799;
     statcov_v2[7][6] = 0.766677;
     statcov_v2[7][7] = 1.39267;

     statcov_v3[0][0] = 9.8548e-09;
     statcov_v3[0][1] = 5.93683e-08;
     statcov_v3[0][2] = 1.77871e-06;
     statcov_v3[0][3] = -4.91896e-05;
     statcov_v3[0][4] = 4.04098e-08;
     statcov_v3[0][5] = 3.59756e-06;
     statcov_v3[0][6] = -6.21328e-05;
     statcov_v3[1][0] = 5.93683e-08;
     statcov_v3[1][1] = 1.53605e-05;
     statcov_v3[1][2] = -0.000708267;
     statcov_v3[1][3] = 0.00778256;
     statcov_v3[1][4] = 1.00331e-05;
     statcov_v3[1][5] = -0.000385074;
     statcov_v3[1][6] = 0.00413637;
     statcov_v3[2][0] = 1.77871e-06;
     statcov_v3[2][1] = -0.000708267;
     statcov_v3[2][2] = 0.0779213;
     statcov_v3[2][3] = -1.06309;
     statcov_v3[2][4] = -0.000511382;
     statcov_v3[2][5] = 0.0574893;
     statcov_v3[2][6] = -0.800888;
     statcov_v3[3][0] = -4.91896e-05;
     statcov_v3[3][1] = 0.00778256;
     statcov_v3[3][2] = -1.06309;
     statcov_v3[3][3] = 15.4625;
     statcov_v3[3][4] = 0.00588471;
     statcov_v3[3][5] = -0.822019;
     statcov_v3[3][6] = 12.2904;
     statcov_v3[4][0] = 4.04098e-08;
     statcov_v3[4][1] = 1.00331e-05;
     statcov_v3[4][2] = -0.000511382;
     statcov_v3[4][3] = 0.00588471;
     statcov_v3[4][4] = 9.9639e-06;
     statcov_v3[4][5] = -0.000419773;
     statcov_v3[4][6] = 0.004715;
     statcov_v3[5][0] = 3.59756e-06;
     statcov_v3[5][1] = -0.000385074;
     statcov_v3[5][2] = 0.0574893;
     statcov_v3[5][3] = -0.822019;
     statcov_v3[5][4] = -0.000419773;
     statcov_v3[5][5] = 0.0559938;
     statcov_v3[5][6] = -0.792481;
     statcov_v3[6][0] = -6.21328e-05;
     statcov_v3[6][1] = 0.00413637;
     statcov_v3[6][2] = -0.800888;
     statcov_v3[6][3] = 12.2904;
     statcov_v3[6][4] = 0.004715;
     statcov_v3[6][5] = -0.792481;
     statcov_v3[6][6] = 12.0614;

     latcov_v1[0][0] = 9.38714e-09;
     latcov_v1[0][1] = 6.1446e-08;
     latcov_v1[0][2] = -1.43861e-06;
     latcov_v1[0][3] = 5.90205e-08;
     latcov_v1[0][4] = -7.36684e-07;
     latcov_v1[1][0] = 6.1446e-08;
     latcov_v1[1][1] = 9.42755e-06;
     latcov_v1[1][2] = -0.000128434;
     latcov_v1[1][3] = 6.9511e-06;
     latcov_v1[1][4] = -9.0805e-05;
     latcov_v1[2][0] = -1.43861e-06;
     latcov_v1[2][1] = -0.000128434;
     latcov_v1[2][2] = 0.00204263;
     latcov_v1[2][3] = -9.65928e-05;
     latcov_v1[2][4] = 0.00152484;
     latcov_v1[3][0] = 5.90205e-08;
     latcov_v1[3][1] = 6.9511e-06;
     latcov_v1[3][2] = -9.65928e-05;
     latcov_v1[3][3] = 7.57866e-06;
     latcov_v1[3][4] = -9.34158e-05;
     latcov_v1[4][0] = -7.36684e-07;
     latcov_v1[4][1] = -9.0805e-05;
     latcov_v1[4][2] = 0.00152484;
     latcov_v1[4][3] = -9.34158e-05;
     latcov_v1[4][4] = 0.0015194;

     latcov_v3[0][0] = 9.71973e-09;
     latcov_v3[0][1] = 6.59511e-08;
     latcov_v3[0][2] = 3.26903e-07;
     latcov_v3[0][3] = -2.8511e-05;
     latcov_v3[0][4] = 4.58512e-08;
     latcov_v3[0][5] = 2.41084e-06;
     latcov_v3[0][6] = -4.52641e-05;
     latcov_v3[1][0] = 6.59511e-08;
     latcov_v3[1][1] = 1.50446e-05;
     latcov_v3[1][2] = -0.000631063;
     latcov_v3[1][3] = 0.00650403;
     latcov_v3[1][4] = 9.74656e-06;
     latcov_v3[1][5] = -0.000320147;
     latcov_v3[1][6] = 0.00302982;
     latcov_v3[2][0] = 3.26903e-07;
     latcov_v3[2][1] = -0.000631063;
     latcov_v3[2][2] = 0.0606413;
     latcov_v3[2][3] = -0.790029;
     latcov_v3[2][4] = -0.000444695;
     latcov_v3[2][5] = 0.0431836;
     latcov_v3[2][6] = -0.569537;
     latcov_v3[3][0] = -2.8511e-05;
     latcov_v3[3][1] = 0.00650403;
     latcov_v3[3][2] = -0.790029;
     latcov_v3[3][3] = 10.6517;
     latcov_v3[3][4] = 0.00474933;
     latcov_v3[3][5] = -0.590025;
     latcov_v3[3][6] = 8.0274;
     latcov_v3[4][0] = 4.58512e-08;
     latcov_v3[4][1] = 9.74656e-06;
     latcov_v3[4][2] = -0.000444695;
     latcov_v3[4][3] = 0.00474933;
     latcov_v3[4][4] = 9.70674e-06;
     latcov_v3[4][5] = -0.000363387;
     latcov_v3[4][6] = 0.00372069;
     latcov_v3[5][0] = 2.41084e-06;
     latcov_v3[5][1] = -0.000320147;
     latcov_v3[5][2] = 0.0431836;
     latcov_v3[5][3] = -0.590025;
     latcov_v3[5][4] = -0.000363387;
     latcov_v3[5][5] = 0.0440784;
     latcov_v3[5][6] = -0.593643;
     latcov_v3[6][0] = -4.52641e-05;
     latcov_v3[6][1] = 0.00302982;
     latcov_v3[6][2] = -0.569537;
     latcov_v3[6][3] = 8.0274;
     latcov_v3[6][4] = 0.00372069;
     latcov_v3[6][5] = -0.593643;
     latcov_v3[6][6] = 8.2198;
}


==> anc/BaBar_Dlnu_2023_BGL_synthdata.h <==
// synthetic data at 12 q2 points: [0.5, 1.5, ..., 11.5] GeV2
// index spans [0, ... 23] for f0/f+ at the 12 q2 points. 
// Corresponds to the 23 data variables
// [f0(0.5), f+(0.5), ..., f0(11.5), f+(11.5)]

// FNAL/MILC data (1503.027237) are always included and should not be added as additional Gaussian constraints

double synthdata_mean_v0[24]; // N=2 BGL including Belle-15
double synthdata_mean_v2[24]; // N=3 BGL including Belle-15
double synthdata_mean_v1[24]; // N=2 BGL excluding Belle-15
double synthdata_mean_v3[24]; // N=3 BGL excluding Belle-15

double synthdata_cov_v0[24][24];
double synthdata_cov_v2[24][24];
double synthdata_cov_v1[24][24];
double synthdata_cov_v3[24][24];


void fill_synthdata(){
    synthdata_mean_v0[0] = 0.67147; 
    synthdata_mean_v0[1] = 0.677912; 
    synthdata_mean_v0[2] = 0.686205; 
    synthdata_mean_v0[3] = 0.706732; 
    synthdata_mean_v0[4] = 0.701868; 
    synthdata_mean_v0[5] = 0.738206; 
    synthdata_mean_v0[6] = 0.718511; 
    synthdata_mean_v0[7] = 0.772541; 
    synthdata_mean_v0[8] = 0.736191; 
    synthdata_mean_v0[9] = 0.80997; 
    synthdata_mean_v0[10] = 0.754966; 
    synthdata_mean_v0[11] = 0.850745; 
    synthdata_mean_v0[12] = 0.774901; 
    synthdata_mean_v0[13] = 0.895144; 
    synthdata_mean_v0[14] = 0.796067; 
    synthdata_mean_v0[15] = 0.943474; 
    synthdata_mean_v0[16] = 0.818539; 
    synthdata_mean_v0[17] = 0.996075; 
    synthdata_mean_v0[18] = 0.842399; 
    synthdata_mean_v0[19] = 1.05332; 
    synthdata_mean_v0[20] = 0.867738; 
    synthdata_mean_v0[21] = 1.11563; 
    synthdata_mean_v0[22] = 0.894651; 
    synthdata_mean_v0[23] = 1.18347; 
    synthdata_cov_v0[0][0] = 0.000163835; 
    synthdata_cov_v0[0][1] = 0.000166482; 
    synthdata_cov_v0[0][2] = 0.000148528; 
    synthdata_cov_v0[0][3] = 0.000156054; 
    synthdata_cov_v0[0][4] = 0.000133943; 
    synthdata_cov_v0[0][5] = 0.000145782; 
    synthdata_cov_v0[0][6] = 0.000120127; 
    synthdata_cov_v0[0][7] = 0.000135691; 
    synthdata_cov_v0[0][8] = 0.000107129; 
    synthdata_cov_v0[0][9] = 0.000125809; 
    synthdata_cov_v0[0][10] = 9.50002e-05; 
    synthdata_cov_v0[0][11] = 0.000116171; 
    synthdata_cov_v0[0][12] = 8.37997e-05; 
    synthdata_cov_v0[0][13] = 0.000106811; 
    synthdata_cov_v0[0][14] = 7.35895e-05; 
    synthdata_cov_v0[0][15] = 9.77717e-05; 
    synthdata_cov_v0[0][16] = 6.44374e-05; 
    synthdata_cov_v0[0][17] = 8.90983e-05; 
    synthdata_cov_v0[0][18] = 5.64173e-05; 
    synthdata_cov_v0[0][19] = 8.08428e-05; 
    synthdata_cov_v0[0][20] = 4.961e-05; 
    synthdata_cov_v0[0][21] = 7.3064e-05; 
    synthdata_cov_v0[0][22] = 4.41035e-05; 
    synthdata_cov_v0[0][23] = 6.58282e-05; 
    synthdata_cov_v0[1][0] = 0.000166482; 
    synthdata_cov_v0[1][1] = 0.000169263; 
    synthdata_cov_v0[1][2] = 0.000151032; 
    synthdata_cov_v0[1][3] = 0.000158947; 
    synthdata_cov_v0[1][4] = 0.000136304; 
    synthdata_cov_v0[1][5] = 0.00014876; 
    synthdata_cov_v0[1][6] = 0.000122344; 
    synthdata_cov_v0[1][7] = 0.000138727; 
    synthdata_cov_v0[1][8] = 0.000109201; 
    synthdata_cov_v0[1][9] = 0.000128874; 
    synthdata_cov_v0[1][10] = 9.69268e-05; 
    synthdata_cov_v0[1][11] = 0.000119231; 
    synthdata_cov_v0[1][12] = 8.55801e-05; 
    synthdata_cov_v0[1][13] = 0.000109831; 
    synthdata_cov_v0[1][14] = 7.52228e-05; 
    synthdata_cov_v0[1][15] = 0.00010071; 
    synthdata_cov_v0[1][16] = 6.5923e-05; 
    synthdata_cov_v0[1][17] = 9.1912e-05; 
    synthdata_cov_v0[1][18] = 5.77543e-05; 
    synthdata_cov_v0[1][19] = 8.34835e-05; 
    synthdata_cov_v0[1][20] = 5.07976e-05; 
    synthdata_cov_v0[1][21] = 7.54781e-05; 
    synthdata_cov_v0[1][22] = 4.51409e-05; 
    synthdata_cov_v0[1][23] = 6.79567e-05; 
    synthdata_cov_v0[2][0] = 0.000148528; 
    synthdata_cov_v0[2][1] = 0.000151032; 
    synthdata_cov_v0[2][2] = 0.000136298; 
    synthdata_cov_v0[2][3] = 0.000143444; 
    synthdata_cov_v0[2][4] = 0.000124531; 
    synthdata_cov_v0[2][5] = 0.000135811; 
    synthdata_cov_v0[2][6] = 0.000113256; 
    synthdata_cov_v0[2][7] = 0.000128136; 
    synthdata_cov_v0[2][8] = 0.000102505; 
    synthdata_cov_v0[2][9] = 0.000120424; 
    synthdata_cov_v0[2][10] = 9.23122e-05; 
    synthdata_cov_v0[2][11] = 0.000112682; 
    synthdata_cov_v0[2][12] = 8.27157e-05; 
    synthdata_cov_v0[2][13] = 0.000104916; 
    synthdata_cov_v0[2][14] = 7.37559e-05; 
    synthdata_cov_v0[2][15] = 9.71339e-05; 
    synthdata_cov_v0[2][16] = 6.54771e-05; 
    synthdata_cov_v0[2][17] = 8.93459e-05; 
    synthdata_cov_v0[2][18] = 5.79273e-05; 
    synthdata_cov_v0[2][19] = 8.15625e-05; 
    synthdata_cov_v0[2][20] = 5.11593e-05; 
    synthdata_cov_v0[2][21] = 7.37963e-05; 
    synthdata_cov_v0[2][22] = 4.52307e-05; 
    synthdata_cov_v0[2][23] = 6.60622e-05; 
    synthdata_cov_v0[3][0] = 0.000156054; 
    synthdata_cov_v0[3][1] = 0.000158947; 
    synthdata_cov_v0[3][2] = 0.000143444; 
    synthdata_cov_v0[3][3] = 0.000151709; 
    synthdata_cov_v0[3][4] = 0.000131291; 
    synthdata_cov_v0[3][5] = 0.000144352; 
    synthdata_cov_v0[3][6] = 0.000119624; 
    synthdata_cov_v0[3][7] = 0.000136873; 
    synthdata_cov_v0[3][8] = 0.000108474; 
    synthdata_cov_v0[3][9] = 0.00012927; 
    synthdata_cov_v0[3][10] = 9.78758e-05; 
    synthdata_cov_v0[3][11] = 0.000121539; 
    synthdata_cov_v0[3][12] = 8.78668e-05; 
    synthdata_cov_v0[3][13] = 0.000113678; 
    synthdata_cov_v0[3][14] = 7.84871e-05; 
    synthdata_cov_v0[3][15] = 0.000105684; 
    synthdata_cov_v0[3][16] = 6.97805e-05; 
    synthdata_cov_v0[3][17] = 9.75549e-05; 
    synthdata_cov_v0[3][18] = 6.17948e-05; 
    synthdata_cov_v0[3][19] = 8.92882e-05; 
    synthdata_cov_v0[3][20] = 5.45822e-05; 
    synthdata_cov_v0[3][21] = 8.08816e-05; 
    synthdata_cov_v0[3][22] = 4.81999e-05; 
    synthdata_cov_v0[3][23] = 7.23335e-05; 
    synthdata_cov_v0[4][0] = 0.000133943; 
    synthdata_cov_v0[4][1] = 0.000136304; 
    synthdata_cov_v0[4][2] = 0.000124531; 
    synthdata_cov_v0[4][3] = 0.000131291; 
    synthdata_cov_v0[4][4] = 0.000115351; 
    synthdata_cov_v0[4][5] = 0.000126056; 
    synthdata_cov_v0[4][6] = 0.000106418; 
    synthdata_cov_v0[4][7] = 0.000120586; 
    synthdata_cov_v0[4][8] = 9.77508e-05; 
    synthdata_cov_v0[4][9] = 0.000114864; 
    synthdata_cov_v0[4][10] = 8.93659e-05; 
    synthdata_cov_v0[4][11] = 0.000108872; 
    synthdata_cov_v0[4][12] = 8.12835e-05; 
    synthdata_cov_v0[4][13] = 0.000102593; 
    synthdata_cov_v0[4][14] = 7.3525e-05; 
    synthdata_cov_v0[4][15] = 9.60039e-05; 
    synthdata_cov_v0[4][16] = 6.61138e-05; 
    synthdata_cov_v0[4][17] = 8.9083e-05; 
    synthdata_cov_v0[4][18] = 5.90753e-05; 
    synthdata_cov_v0[4][19] = 8.18051e-05; 
    synthdata_cov_v0[4][20] = 5.24372e-05; 
    synthdata_cov_v0[4][21] = 7.41424e-05; 
    synthdata_cov_v0[4][22] = 4.62302e-05; 
    synthdata_cov_v0[4][23] = 6.60642e-05; 
    synthdata_cov_v0[5][0] = 0.000145782; 
    synthdata_cov_v0[5][1] = 0.00014876; 
    synthdata_cov_v0[5][2] = 0.000135811; 
    synthdata_cov_v0[5][3] = 0.000144352; 
    synthdata_cov_v0[5][4] = 0.000126056; 
    synthdata_cov_v0[5][5] = 0.000139605; 
    synthdata_cov_v0[5][6] = 0.000116534; 
    synthdata_cov_v0[5][7] = 0.000134492; 
    synthdata_cov_v0[5][8] = 0.000107259; 
    synthdata_cov_v0[5][9] = 0.000128985; 
    synthdata_cov_v0[5][10] = 9.82482e-05; 
    synthdata_cov_v0[5][11] = 0.000123052; 
    synthdata_cov_v0[5][12] = 8.95213e-05; 
    synthdata_cov_v0[5][13] = 0.000116659; 
    synthdata_cov_v0[5][14] = 8.10982e-05; 
    synthdata_cov_v0[5][15] = 0.000109768; 
    synthdata_cov_v0[5][16] = 7.30012e-05; 
    synthdata_cov_v0[5][17] = 0.000102336; 
    synthdata_cov_v0[5][18] = 6.52545e-05; 
    synthdata_cov_v0[5][19] = 9.43166e-05; 
    synthdata_cov_v0[5][20] = 5.78844e-05; 
    synthdata_cov_v0[5][21] = 8.56586e-05; 
    synthdata_cov_v0[5][22] = 5.09199e-05; 
    synthdata_cov_v0[5][23] = 7.63043e-05; 
    synthdata_cov_v0[6][0] = 0.000120127; 
    synthdata_cov_v0[6][1] = 0.000122344; 
    synthdata_cov_v0[6][2] = 0.000113256; 
    synthdata_cov_v0[6][3] = 0.000119624; 
    synthdata_cov_v0[6][4] = 0.000106418; 
    synthdata_cov_v0[6][5] = 0.000116534; 
    synthdata_cov_v0[6][6] = 9.96186e-05; 
    synthdata_cov_v0[6][7] = 0.000113044; 
    synthdata_cov_v0[6][8] = 9.28599e-05; 
    synthdata_cov_v0[6][9] = 0.00010912; 
    synthdata_cov_v0[6][10] = 8.61465e-05; 
    synthdata_cov_v0[6][11] = 0.000104725; 
    synthdata_cov_v0[6][12] = 7.94827e-05; 
    synthdata_cov_v0[6][13] = 9.98179e-05; 
    synthdata_cov_v0[6][14] = 7.28734e-05; 
    synthdata_cov_v0[6][15] = 9.43529e-05; 
    synthdata_cov_v0[6][16] = 6.63238e-05; 
    synthdata_cov_v0[6][17] = 8.82797e-05; 
    synthdata_cov_v0[6][18] = 5.98397e-05; 
    synthdata_cov_v0[6][19] = 8.15425e-05; 
    synthdata_cov_v0[6][20] = 5.34275e-05; 
    synthdata_cov_v0[6][21] = 7.40793e-05; 
    synthdata_cov_v0[6][22] = 4.70944e-05; 
    synthdata_cov_v0[6][23] = 6.58208e-05; 
    synthdata_cov_v0[7][0] = 0.000135691; 
    synthdata_cov_v0[7][1] = 0.000138727; 
    synthdata_cov_v0[7][2] = 0.000128136; 
    synthdata_cov_v0[7][3] = 0.000136873; 
    synthdata_cov_v0[7][4] = 0.000120586; 
    synthdata_cov_v0[7][5] = 0.000134492; 
    synthdata_cov_v0[7][6] = 0.000113044; 
    synthdata_cov_v0[7][7] = 0.000131536; 
    synthdata_cov_v0[7][8] = 0.000105511; 
    synthdata_cov_v0[7][9] = 0.000127956; 
    synthdata_cov_v0[7][10] = 9.799e-05; 
    synthdata_cov_v0[7][11] = 0.000123695; 
    synthdata_cov_v0[7][12] = 9.0483e-05; 
    synthdata_cov_v0[7][13] = 0.00011869; 
    synthdata_cov_v0[7][14] = 8.29928e-05; 
    synthdata_cov_v0[7][15] = 0.000112874; 
    synthdata_cov_v0[7][16] = 7.55226e-05; 
    synthdata_cov_v0[7][17] = 0.000106169; 
    synthdata_cov_v0[7][18] = 6.80755e-05; 
    synthdata_cov_v0[7][19] = 9.8491e-05; 
    synthdata_cov_v0[7][20] = 6.06555e-05; 
    synthdata_cov_v0[7][21] = 8.97455e-05; 
    synthdata_cov_v0[7][22] = 5.32666e-05; 
    synthdata_cov_v0[7][23] = 7.98271e-05; 
    synthdata_cov_v0[8][0] = 0.000107129; 
    synthdata_cov_v0[8][1] = 0.000109201; 
    synthdata_cov_v0[8][2] = 0.000102505; 
    synthdata_cov_v0[8][3] = 0.000108474; 
    synthdata_cov_v0[8][4] = 9.77508e-05; 
    synthdata_cov_v0[8][5] = 0.000107259; 
    synthdata_cov_v0[8][6] = 9.28599e-05; 
    synthdata_cov_v0[8][7] = 0.000105511; 
    synthdata_cov_v0[8][8] = 8.7825e-05; 
    synthdata_cov_v0[8][9] = 0.000103183; 
    synthdata_cov_v0[8][10] = 8.26384e-05; 
    synthdata_cov_v0[8][11] = 0.000100221; 
    synthdata_cov_v0[8][12] = 7.72917e-05; 
    synthdata_cov_v0[8][13] = 9.65647e-05; 
    synthdata_cov_v0[8][14] = 7.17759e-05; 
    synthdata_cov_v0[8][15] = 9.215e-05; 
    synthdata_cov_v0[8][16] = 6.60814e-05; 
    synthdata_cov_v0[8][17] = 8.69036e-05; 
    synthdata_cov_v0[8][18] = 6.01974e-05; 
    synthdata_cov_v0[8][19] = 8.07446e-05; 
    synthdata_cov_v0[8][20] = 5.41128e-05; 
    synthdata_cov_v0[8][21] = 7.35827e-05; 
    synthdata_cov_v0[8][22] = 4.78149e-05; 
    synthdata_cov_v0[8][23] = 6.53172e-05; 
    synthdata_cov_v0[9][0] = 0.000125809; 
    synthdata_cov_v0[9][1] = 0.000128874; 
    synthdata_cov_v0[9][2] = 0.000120424; 
    synthdata_cov_v0[9][3] = 0.00012927; 
    synthdata_cov_v0[9][4] = 0.000114864; 
    synthdata_cov_v0[9][5] = 0.000128985; 
    synthdata_cov_v0[9][6] = 0.00010912; 
    synthdata_cov_v0[9][7] = 0.000127956; 
    synthdata_cov_v0[9][8] = 0.000103183; 
    synthdata_cov_v0[9][9] = 0.000126115; 
    synthdata_cov_v0[9][10] = 9.70417e-05; 
    synthdata_cov_v0[9][11] = 0.000123384; 
    synthdata_cov_v0[9][12] = 9.0685e-05; 
    synthdata_cov_v0[9][13] = 0.000119679; 
    synthdata_cov_v0[9][14] = 8.41006e-05; 
    synthdata_cov_v0[9][15] = 0.000114906; 
    synthdata_cov_v0[9][16] = 7.72751e-05; 
    synthdata_cov_v0[9][17] = 0.00010896; 
    synthdata_cov_v0[9][18] = 7.01941e-05; 
    synthdata_cov_v0[9][19] = 0.000101725; 
    synthdata_cov_v0[9][20] = 6.2842e-05; 
    synthdata_cov_v0[9][21] = 9.3072e-05; 
    synthdata_cov_v0[9][22] = 5.52016e-05; 
    synthdata_cov_v0[9][23] = 8.28552e-05; 
    synthdata_cov_v0[10][0] = 9.50002e-05; 
    synthdata_cov_v0[10][1] = 9.69268e-05; 
    synthdata_cov_v0[10][2] = 9.23122e-05; 
    synthdata_cov_v0[10][3] = 9.78758e-05; 
    synthdata_cov_v0[10][4] = 8.93659e-05; 
    synthdata_cov_v0[10][5] = 9.82482e-05; 
    synthdata_cov_v0[10][6] = 8.61465e-05; 
    synthdata_cov_v0[10][7] = 9.799e-05; 
    synthdata_cov_v0[10][8] = 8.26384e-05; 
    synthdata_cov_v0[10][9] = 9.70417e-05; 
    synthdata_cov_v0[10][10] = 7.88247e-05; 
    synthdata_cov_v0[10][11] = 9.53375e-05; 
    synthdata_cov_v0[10][12] = 7.4687e-05; 
    synthdata_cov_v0[10][13] = 9.28045e-05; 
    synthdata_cov_v0[10][14] = 7.02056e-05; 
    synthdata_cov_v0[10][15] = 8.93619e-05; 
    synthdata_cov_v0[10][16] = 6.53588e-05; 
    synthdata_cov_v0[10][17] = 8.49199e-05; 
    synthdata_cov_v0[10][18] = 6.01234e-05; 
    synthdata_cov_v0[10][19] = 7.93784e-05; 
    synthdata_cov_v0[10][20] = 5.4474e-05; 
    synthdata_cov_v0[10][21] = 7.2626e-05; 
    synthdata_cov_v0[10][22] = 4.83828e-05; 
    synthdata_cov_v0[10][23] = 6.45376e-05; 
    synthdata_cov_v0[11][0] = 0.000116171; 
    synthdata_cov_v0[11][1] = 0.000119231; 
    synthdata_cov_v0[11][2] = 0.000112682; 
    synthdata_cov_v0[11][3] = 0.000121539; 
    synthdata_cov_v0[11][4] = 0.000108872; 
    synthdata_cov_v0[11][5] = 0.000123052; 
    synthdata_cov_v0[11][6] = 0.000104725; 
    synthdata_cov_v0[11][7] = 0.000123695; 
    synthdata_cov_v0[11][8] = 0.000100221; 
    synthdata_cov_v0[11][9] = 0.000123384; 
    synthdata_cov_v0[11][10] = 9.53375e-05; 
    synthdata_cov_v0[11][11] = 0.000122027; 
    synthdata_cov_v0[11][12] = 9.00534e-05; 
    synthdata_cov_v0[11][13] = 0.000119523; 
    synthdata_cov_v0[11][14] = 8.43438e-05; 
    synthdata_cov_v0[11][15] = 0.000115757; 
    synthdata_cov_v0[11][16] = 7.8182e-05; 
    synthdata_cov_v0[11][17] = 0.000110605; 
    synthdata_cov_v0[11][18] = 7.15394e-05; 
    synthdata_cov_v0[11][19] = 0.000103924; 
    synthdata_cov_v0[11][20] = 6.43843e-05; 
    synthdata_cov_v0[11][21] = 9.55602e-05; 
    synthdata_cov_v0[11][22] = 5.66827e-05; 
    synthdata_cov_v0[11][23] = 8.53367e-05; 
    synthdata_cov_v0[12][0] = 8.37997e-05; 
    synthdata_cov_v0[12][1] = 8.55801e-05; 
    synthdata_cov_v0[12][2] = 8.27157e-05; 
    synthdata_cov_v0[12][3] = 8.78668e-05; 
    synthdata_cov_v0[12][4] = 8.12835e-05; 
    synthdata_cov_v0[12][5] = 8.95213e-05; 
    synthdata_cov_v0[12][6] = 7.94827e-05; 
    synthdata_cov_v0[12][7] = 9.0483e-05; 
    synthdata_cov_v0[12][8] = 7.72917e-05; 
    synthdata_cov_v0[12][9] = 9.0685e-05; 
    synthdata_cov_v0[12][10] = 7.4687e-05; 
    synthdata_cov_v0[12][11] = 9.00534e-05; 
    synthdata_cov_v0[12][12] = 7.16433e-05; 
    synthdata_cov_v0[12][13] = 8.85062e-05; 
    synthdata_cov_v0[12][14] = 6.81329e-05; 
    synthdata_cov_v0[12][15] = 8.59524e-05; 
    synthdata_cov_v0[12][16] = 6.41262e-05; 
    synthdata_cov_v0[12][17] = 8.22908e-05; 
    synthdata_cov_v0[12][18] = 5.95906e-05; 
    synthdata_cov_v0[12][19] = 7.74088e-05; 
    synthdata_cov_v0[12][20] = 5.44909e-05; 
    synthdata_cov_v0[12][21] = 7.11805e-05; 
    synthdata_cov_v0[12][22] = 4.87884e-05; 
    synthdata_cov_v0[12][23] = 6.34648e-05; 
    synthdata_cov_v0[13][0] = 0.000106811; 
    synthdata_cov_v0[13][1] = 0.000109831; 
    synthdata_cov_v0[13][2] = 0.000104916; 
    synthdata_cov_v0[13][3] = 0.000113678; 
    synthdata_cov_v0[13][4] = 0.000102593; 
    synthdata_cov_v0[13][5] = 0.000116659; 
    synthdata_cov_v0[13][6] = 9.98179e-05; 
    synthdata_cov_v0[13][7] = 0.00011869; 
    synthdata_cov_v0[13][8] = 9.65647e-05; 
    synthdata_cov_v0[13][9] = 0.000119679; 
    synthdata_cov_v0[13][10] = 9.28045e-05; 
    synthdata_cov_v0[13][11] = 0.000119523; 
    synthdata_cov_v0[13][12] = 8.85062e-05; 
    synthdata_cov_v0[13][13] = 0.000118108; 
    synthdata_cov_v0[13][14] = 8.36362e-05; 
    synthdata_cov_v0[13][15] = 0.00011531; 
    synthdata_cov_v0[13][16] = 7.81583e-05; 
    synthdata_cov_v0[13][17] = 0.000110986; 
    synthdata_cov_v0[13][18] = 7.20328e-05; 
    synthdata_cov_v0[13][19] = 0.000104983; 
    synthdata_cov_v0[13][20] = 6.52166e-05; 
    synthdata_cov_v0[13][21] = 9.71237e-05; 
    synthdata_cov_v0[13][22] = 5.76628e-05; 
    synthdata_cov_v0[13][23] = 8.72142e-05; 
    synthdata_cov_v0[14][0] = 7.35895e-05; 
    synthdata_cov_v0[14][1] = 7.52228e-05; 
    synthdata_cov_v0[14][2] = 7.37559e-05; 
    synthdata_cov_v0[14][3] = 7.84871e-05; 
    synthdata_cov_v0[14][4] = 7.3525e-05; 
    synthdata_cov_v0[14][5] = 8.10982e-05; 
    synthdata_cov_v0[14][6] = 7.28734e-05; 
    synthdata_cov_v0[14][7] = 8.29928e-05; 
    synthdata_cov_v0[14][8] = 7.17759e-05; 
    synthdata_cov_v0[14][9] = 8.41006e-05; 
    synthdata_cov_v0[14][10] = 7.02056e-05; 
    synthdata_cov_v0[14][11] = 8.43438e-05; 
    synthdata_cov_v0[14][12] = 6.81329e-05; 
    synthdata_cov_v0[14][13] = 8.36362e-05; 
    synthdata_cov_v0[14][14] = 6.55262e-05; 
    synthdata_cov_v0[14][15] = 8.18823e-05; 
    synthdata_cov_v0[14][16] = 6.23509e-05; 
    synthdata_cov_v0[14][17] = 7.89756e-05; 
    synthdata_cov_v0[14][18] = 5.85695e-05; 
    synthdata_cov_v0[14][19] = 7.47974e-05; 
    synthdata_cov_v0[14][20] = 5.41412e-05; 
    synthdata_cov_v0[14][21] = 6.92151e-05; 
    synthdata_cov_v0[14][22] = 4.90211e-05; 
    synthdata_cov_v0[14][23] = 6.20803e-05; 
    synthdata_cov_v0[15][0] = 9.77717e-05; 
    synthdata_cov_v0[15][1] = 0.00010071; 
    synthdata_cov_v0[15][2] = 9.71339e-05; 
    synthdata_cov_v0[15][3] = 0.000105684; 
    synthdata_cov_v0[15][4] = 9.60039e-05; 
    synthdata_cov_v0[15][5] = 0.000109768; 
    synthdata_cov_v0[15][6] = 9.43529e-05; 
    synthdata_cov_v0[15][7] = 0.000112874; 
    synthdata_cov_v0[15][8] = 9.215e-05; 
    synthdata_cov_v0[15][9] = 0.000114906; 
    synthdata_cov_v0[15][10] = 8.93619e-05; 
    synthdata_cov_v0[15][11] = 0.000115757; 
    synthdata_cov_v0[15][12] = 8.59524e-05; 
    synthdata_cov_v0[15][13] = 0.00011531; 
    synthdata_cov_v0[15][14] = 8.18823e-05; 
    synthdata_cov_v0[15][15] = 0.000113432; 
    synthdata_cov_v0[15][16] = 7.71093e-05; 
    synthdata_cov_v0[15][17] = 0.000109977; 
    synthdata_cov_v0[15][18] = 7.15872e-05; 
    synthdata_cov_v0[15][19] = 0.000104783; 
    synthdata_cov_v0[15][20] = 6.52656e-05; 
    synthdata_cov_v0[15][21] = 9.76662e-05; 
    synthdata_cov_v0[15][22] = 5.80896e-05; 
    synthdata_cov_v0[15][23] = 8.84237e-05; 
    synthdata_cov_v0[16][0] = 6.44374e-05; 
    synthdata_cov_v0[16][1] = 6.5923e-05; 
    synthdata_cov_v0[16][2] = 6.54771e-05; 
    synthdata_cov_v0[16][3] = 6.97805e-05; 
    synthdata_cov_v0[16][4] = 6.61138e-05; 
    synthdata_cov_v0[16][5] = 7.30012e-05; 
    synthdata_cov_v0[16][6] = 6.63238e-05; 
    synthdata_cov_v0[16][7] = 7.55226e-05; 
    synthdata_cov_v0[16][8] = 6.60814e-05; 
    synthdata_cov_v0[16][9] = 7.72751e-05; 
    synthdata_cov_v0[16][10] = 6.53588e-05; 
    synthdata_cov_v0[16][11] = 7.8182e-05; 
    synthdata_cov_v0[16][12] = 6.41262e-05; 
    synthdata_cov_v0[16][13] = 7.81583e-05; 
    synthdata_cov_v0[16][14] = 6.23509e-05; 
    synthdata_cov_v0[16][15] = 7.71093e-05; 
    synthdata_cov_v0[16][16] = 5.99978e-05; 
    synthdata_cov_v0[16][17] = 7.49299e-05; 
    synthdata_cov_v0[16][18] = 5.70284e-05; 
    synthdata_cov_v0[16][19] = 7.15025e-05; 
    synthdata_cov_v0[16][20] = 5.34008e-05; 
    synthdata_cov_v0[16][21] = 6.66961e-05; 
    synthdata_cov_v0[16][22] = 4.90696e-05; 
    synthdata_cov_v0[16][23] = 6.03637e-05; 
    synthdata_cov_v0[17][0] = 8.90983e-05; 
    synthdata_cov_v0[17][1] = 9.1912e-05; 
    synthdata_cov_v0[17][2] = 8.93459e-05; 
    synthdata_cov_v0[17][3] = 9.75549e-05; 
    synthdata_cov_v0[17][4] = 8.9083e-05; 
    synthdata_cov_v0[17][5] = 0.000102336; 
    synthdata_cov_v0[17][6] = 8.82797e-05; 
    synthdata_cov_v0[17][7] = 0.000106169; 
    synthdata_cov_v0[17][8] = 8.69036e-05; 
    synthdata_cov_v0[17][9] = 0.00010896; 
    synthdata_cov_v0[17][10] = 8.49199e-05; 
    synthdata_cov_v0[17][11] = 0.000110605; 
    synthdata_cov_v0[17][12] = 8.22908e-05; 
    synthdata_cov_v0[17][13] = 0.000110986; 
    synthdata_cov_v0[17][14] = 7.89756e-05; 
    synthdata_cov_v0[17][15] = 0.000109977; 
    synthdata_cov_v0[17][16] = 7.49299e-05; 
    synthdata_cov_v0[17][17] = 0.000107433; 
    synthdata_cov_v0[17][18] = 7.01053e-05; 
    synthdata_cov_v0[17][19] = 0.000103194; 
    synthdata_cov_v0[17][20] = 6.44495e-05; 
    synthdata_cov_v0[17][21] = 9.70807e-05; 
    synthdata_cov_v0[17][22] = 5.7905e-05; 
    synthdata_cov_v0[17][23] = 8.88939e-05; 
    synthdata_cov_v0[18][0] = 5.64173e-05; 
    synthdata_cov_v0[18][1] = 5.77543e-05; 
    synthdata_cov_v0[18][2] = 5.79273e-05; 
    synthdata_cov_v0[18][3] = 6.17948e-05; 
    synthdata_cov_v0[18][4] = 5.90753e-05; 
    synthdata_cov_v0[18][5] = 6.52545e-05; 
    synthdata_cov_v0[18][6] = 5.98397e-05; 
    synthdata_cov_v0[18][7] = 6.80755e-05; 
    synthdata_cov_v0[18][8] = 6.01974e-05; 
    synthdata_cov_v0[18][9] = 7.01941e-05; 
    synthdata_cov_v0[18][10] = 6.01234e-05; 
    synthdata_cov_v0[18][11] = 7.15394e-05; 
    synthdata_cov_v0[18][12] = 5.95906e-05; 
    synthdata_cov_v0[18][13] = 7.20328e-05; 
    synthdata_cov_v0[18][14] = 5.85695e-05; 
    synthdata_cov_v0[18][15] = 7.15872e-05; 
    synthdata_cov_v0[18][16] = 5.70284e-05; 
    synthdata_cov_v0[18][17] = 7.01053e-05; 
    synthdata_cov_v0[18][18] = 5.49324e-05; 
    synthdata_cov_v0[18][19] = 6.74789e-05; 
    synthdata_cov_v0[18][20] = 5.22438e-05; 
    synthdata_cov_v0[18][21] = 6.35868e-05; 
    synthdata_cov_v0[18][22] = 4.89212e-05; 
    synthdata_cov_v0[18][23] = 5.82933e-05; 
    synthdata_cov_v0[19][0] = 8.08428e-05; 
    synthdata_cov_v0[19][1] = 8.34835e-05; 
    synthdata_cov_v0[19][2] = 8.15625e-05; 
    synthdata_cov_v0[19][3] = 8.92882e-05; 
    synthdata_cov_v0[19][4] = 8.18051e-05; 
    synthdata_cov_v0[19][5] = 9.43166e-05; 
    synthdata_cov_v0[19][6] = 8.15425e-05; 
    synthdata_cov_v0[19][7] = 9.8491e-05; 
    synthdata_cov_v0[19][8] = 8.07446e-05; 
    synthdata_cov_v0[19][9] = 0.000101725; 
    synthdata_cov_v0[19][10] = 7.93784e-05; 
    synthdata_cov_v0[19][11] = 0.000103924; 
    synthdata_cov_v0[19][12] = 7.74088e-05; 
    synthdata_cov_v0[19][13] = 0.000104983; 
    synthdata_cov_v0[19][14] = 7.47974e-05; 
    synthdata_cov_v0[19][15] = 0.000104783; 
    synthdata_cov_v0[19][16] = 7.15025e-05; 
    synthdata_cov_v0[19][17] = 0.000103194; 
    synthdata_cov_v0[19][18] = 6.74789e-05; 
    synthdata_cov_v0[19][19] = 0.00010007; 
    synthdata_cov_v0[19][20] = 6.26774e-05; 
    synthdata_cov_v0[19][21] = 9.52477e-05; 
    synthdata_cov_v0[19][22] = 5.7044e-05; 
    synthdata_cov_v0[19][23] = 8.85452e-05; 
    synthdata_cov_v0[20][0] = 4.961e-05; 
    synthdata_cov_v0[20][1] = 5.07976e-05; 
    synthdata_cov_v0[20][2] = 5.11593e-05; 
    synthdata_cov_v0[20][3] = 5.45822e-05; 
    synthdata_cov_v0[20][4] = 5.24372e-05; 
    synthdata_cov_v0[20][5] = 5.78844e-05; 
    synthdata_cov_v0[20][6] = 5.34275e-05; 
    synthdata_cov_v0[20][7] = 6.06555e-05; 
    synthdata_cov_v0[20][8] = 5.41128e-05; 
    synthdata_cov_v0[20][9] = 6.2842e-05; 
    synthdata_cov_v0[20][10] = 5.4474e-05; 
    synthdata_cov_v0[20][11] = 6.43843e-05; 
    synthdata_cov_v0[20][12] = 5.44909e-05; 
    synthdata_cov_v0[20][13] = 6.52166e-05; 
    synthdata_cov_v0[20][14] = 5.41412e-05; 
    synthdata_cov_v0[20][15] = 6.52656e-05; 
    synthdata_cov_v0[20][16] = 5.34008e-05; 
    synthdata_cov_v0[20][17] = 6.44495e-05; 
    synthdata_cov_v0[20][18] = 5.22438e-05; 
    synthdata_cov_v0[20][19] = 6.26774e-05; 
    synthdata_cov_v0[20][20] = 5.06414e-05; 
    synthdata_cov_v0[20][21] = 5.98473e-05; 
    synthdata_cov_v0[20][22] = 4.85626e-05; 
    synthdata_cov_v0[20][23] = 5.58451e-05; 
    synthdata_cov_v0[21][0] = 7.3064e-05; 
    synthdata_cov_v0[21][1] = 7.54781e-05; 
    synthdata_cov_v0[21][2] = 7.37963e-05; 
    synthdata_cov_v0[21][3] = 8.08816e-05; 
    synthdata_cov_v0[21][4] = 7.41424e-05; 
    synthdata_cov_v0[21][5] = 8.56586e-05; 
    synthdata_cov_v0[21][6] = 7.40793e-05; 
    synthdata_cov_v0[21][7] = 8.97455e-05; 
    synthdata_cov_v0[21][8] = 7.35827e-05; 
    synthdata_cov_v0[21][9] = 9.3072e-05; 
    synthdata_cov_v0[21][10] = 7.2626e-05; 
    synthdata_cov_v0[21][11] = 9.55602e-05; 
    synthdata_cov_v0[21][12] = 7.11805e-05; 
    synthdata_cov_v0[21][13] = 9.71237e-05; 
    synthdata_cov_v0[21][14] = 6.92151e-05; 
    synthdata_cov_v0[21][15] = 9.76662e-05; 
    synthdata_cov_v0[21][16] = 6.66961e-05; 
    synthdata_cov_v0[21][17] = 9.70807e-05; 
    synthdata_cov_v0[21][18] = 6.35868e-05; 
    synthdata_cov_v0[21][19] = 9.52477e-05; 
    synthdata_cov_v0[21][20] = 5.98473e-05; 
    synthdata_cov_v0[21][21] = 9.20335e-05; 
    synthdata_cov_v0[21][22] = 5.54338e-05; 
    synthdata_cov_v0[21][23] = 8.72884e-05; 
    synthdata_cov_v0[22][0] = 4.41035e-05; 
    synthdata_cov_v0[22][1] = 4.51409e-05; 
    synthdata_cov_v0[22][2] = 4.52307e-05; 
    synthdata_cov_v0[22][3] = 4.81999e-05; 
    synthdata_cov_v0[22][4] = 4.62302e-05; 
    synthdata_cov_v0[22][5] = 5.09199e-05; 
    synthdata_cov_v0[22][6] = 4.70944e-05; 
    synthdata_cov_v0[22][7] = 5.32666e-05; 
    synthdata_cov_v0[22][8] = 4.78149e-05; 
    synthdata_cov_v0[22][9] = 5.52016e-05; 
    synthdata_cov_v0[22][10] = 4.83828e-05; 
    synthdata_cov_v0[22][11] = 5.66827e-05; 
    synthdata_cov_v0[22][12] = 4.87884e-05; 
    synthdata_cov_v0[22][13] = 5.76628e-05; 
    synthdata_cov_v0[22][14] = 4.90211e-05; 
    synthdata_cov_v0[22][15] = 5.80896e-05; 
    synthdata_cov_v0[22][16] = 4.90696e-05; 
    synthdata_cov_v0[22][17] = 5.7905e-05; 
    synthdata_cov_v0[22][18] = 4.89212e-05; 
    synthdata_cov_v0[22][19] = 5.7044e-05; 
    synthdata_cov_v0[22][20] = 4.85626e-05; 
    synthdata_cov_v0[22][21] = 5.54338e-05; 
    synthdata_cov_v0[22][22] = 4.79788e-05; 
    synthdata_cov_v0[22][23] = 5.2993e-05; 
    synthdata_cov_v0[23][0] = 6.58282e-05; 
    synthdata_cov_v0[23][1] = 6.79567e-05; 
    synthdata_cov_v0[23][2] = 6.60622e-05; 
    synthdata_cov_v0[23][3] = 7.23335e-05; 
    synthdata_cov_v0[23][4] = 6.60642e-05; 
    synthdata_cov_v0[23][5] = 7.63043e-05; 
    synthdata_cov_v0[23][6] = 6.58208e-05; 
    synthdata_cov_v0[23][7] = 7.98271e-05; 
    synthdata_cov_v0[23][8] = 6.53172e-05; 
    synthdata_cov_v0[23][9] = 8.28552e-05; 
    synthdata_cov_v0[23][10] = 6.45376e-05; 
    synthdata_cov_v0[23][11] = 8.53367e-05; 
    synthdata_cov_v0[23][12] = 6.34648e-05; 
    synthdata_cov_v0[23][13] = 8.72142e-05; 
    synthdata_cov_v0[23][14] = 6.20803e-05; 
    synthdata_cov_v0[23][15] = 8.84237e-05; 
    synthdata_cov_v0[23][16] = 6.03637e-05; 
    synthdata_cov_v0[23][17] = 8.88939e-05; 
    synthdata_cov_v0[23][18] = 5.82933e-05; 
    synthdata_cov_v0[23][19] = 8.85452e-05; 
    synthdata_cov_v0[23][20] = 5.58451e-05; 
    synthdata_cov_v0[23][21] = 8.72884e-05; 
    synthdata_cov_v0[23][22] = 5.2993e-05; 
    synthdata_cov_v0[23][23] = 8.50236e-05; 


    synthdata_mean_v2[0] = 0.673863; 
    synthdata_mean_v2[1] = 0.680478; 
    synthdata_mean_v2[2] = 0.692994; 
    synthdata_mean_v2[3] = 0.714053; 
    synthdata_mean_v2[4] = 0.711479; 
    synthdata_mean_v2[5] = 0.748685; 
    synthdata_mean_v2[6] = 0.729535; 
    synthdata_mean_v2[7] = 0.784712; 
    synthdata_mean_v2[8] = 0.747406; 
    synthdata_mean_v2[9] = 0.822522; 
    synthdata_mean_v2[10] = 0.765371; 
    synthdata_mean_v2[11] = 0.862565; 
    synthdata_mean_v2[12] = 0.783744; 
    synthdata_mean_v2[13] = 0.905359; 
    synthdata_mean_v2[14] = 0.802882; 
    synthdata_mean_v2[15] = 0.951501; 
    synthdata_mean_v2[16] = 0.823188; 
    synthdata_mean_v2[17] = 1.00168; 
    synthdata_mean_v2[18] = 0.845118; 
    synthdata_mean_v2[19] = 1.0567; 
    synthdata_mean_v2[20] = 0.869189; 
    synthdata_mean_v2[21] = 1.11748; 
    synthdata_mean_v2[22] = 0.895987; 
    synthdata_mean_v2[23] = 1.18508; 
    synthdata_cov_v2[0][0] = 0.000168991; 
    synthdata_cov_v2[0][1] = 0.000170984; 
    synthdata_cov_v2[0][2] = 0.000159659; 
    synthdata_cov_v2[0][3] = 0.000165627; 
    synthdata_cov_v2[0][4] = 0.000148961; 
    synthdata_cov_v2[0][5] = 0.000158794; 
    synthdata_cov_v2[0][6] = 0.000137159; 
    synthdata_cov_v2[0][7] = 0.00015063; 
    synthdata_cov_v2[0][8] = 0.000124551; 
    synthdata_cov_v2[0][9] = 0.000141312; 
    synthdata_cov_v2[0][10] = 0.000111477; 
    synthdata_cov_v2[0][11] = 0.000131058; 
    synthdata_cov_v2[0][12] = 9.83202e-05; 
    synthdata_cov_v2[0][13] = 0.000120131; 
    synthdata_cov_v2[0][14] = 8.55194e-05; 
    synthdata_cov_v2[0][15] = 0.000108846; 
    synthdata_cov_v2[0][16] = 7.35709e-05; 
    synthdata_cov_v2[0][17] = 9.75828e-05; 
    synthdata_cov_v2[0][18] = 6.30393e-05; 
    synthdata_cov_v2[0][19] = 8.67951e-05; 
    synthdata_cov_v2[0][20] = 5.45659e-05; 
    synthdata_cov_v2[0][21] = 7.70237e-05; 
    synthdata_cov_v2[0][22] = 4.88802e-05; 
    synthdata_cov_v2[0][23] = 6.89125e-05; 
    synthdata_cov_v2[1][0] = 0.000170984; 
    synthdata_cov_v2[1][1] = 0.000174215; 
    synthdata_cov_v2[1][2] = 0.000161363; 
    synthdata_cov_v2[1][3] = 0.000170537; 
    synthdata_cov_v2[1][4] = 0.000150327; 
    synthdata_cov_v2[1][5] = 0.000164692; 
    synthdata_cov_v2[1][6] = 0.000138148; 
    synthdata_cov_v2[1][7] = 0.000156892; 
    synthdata_cov_v2[1][8] = 0.000125134; 
    synthdata_cov_v2[1][9] = 0.000147396; 
    synthdata_cov_v2[1][10] = 0.000111637; 
    synthdata_cov_v2[1][11] = 0.000136519; 
    synthdata_cov_v2[1][12] = 9.80579e-05; 
    synthdata_cov_v2[1][13] = 0.000124646; 
    synthdata_cov_v2[1][14] = 8.48498e-05; 
    synthdata_cov_v2[1][15] = 0.000112238; 
    synthdata_cov_v2[1][16] = 7.25283e-05; 
    synthdata_cov_v2[1][17] = 9.98493e-05; 
    synthdata_cov_v2[1][18] = 6.16793e-05; 
    synthdata_cov_v2[1][19] = 8.81435e-05; 
    synthdata_cov_v2[1][20] = 5.29682e-05; 
    synthdata_cov_v2[1][21] = 7.79112e-05; 
    synthdata_cov_v2[1][22] = 4.71519e-05; 
    synthdata_cov_v2[1][23] = 7.00946e-05; 
    synthdata_cov_v2[2][0] = 0.000159659; 
    synthdata_cov_v2[2][1] = 0.000161363; 
    synthdata_cov_v2[2][2] = 0.00016385; 
    synthdata_cov_v2[2][3] = 0.000169182; 
    synthdata_cov_v2[2][4] = 0.000162853; 
    synthdata_cov_v2[2][5] = 0.000171914; 
    synthdata_cov_v2[2][6] = 0.000157288; 
    synthdata_cov_v2[2][7] = 0.000169948; 
    synthdata_cov_v2[2][8] = 0.000147862; 
    synthdata_cov_v2[2][9] = 0.00016377; 
    synthdata_cov_v2[2][10] = 0.00013539; 
    synthdata_cov_v2[2][11] = 0.000153983; 
    synthdata_cov_v2[2][12] = 0.000120797; 
    synthdata_cov_v2[2][13] = 0.000141322; 
    synthdata_cov_v2[2][14] = 0.000105145; 
    synthdata_cov_v2[2][15] = 0.00012668; 
    synthdata_cov_v2[2][16] = 8.96435e-05; 
    synthdata_cov_v2[2][17] = 0.000111137; 
    synthdata_cov_v2[2][18] = 7.56741e-05; 
    synthdata_cov_v2[2][19] = 9.59927e-05; 
    synthdata_cov_v2[2][20] = 6.48134e-05; 
    synthdata_cov_v2[2][21] = 8.28052e-05; 
    synthdata_cov_v2[2][22] = 5.88614e-05; 
    synthdata_cov_v2[2][23] = 7.34383e-05; 
    synthdata_cov_v2[3][0] = 0.000165627; 
    synthdata_cov_v2[3][1] = 0.000170537; 
    synthdata_cov_v2[3][2] = 0.000169182; 
    synthdata_cov_v2[3][3] = 0.000182861; 
    synthdata_cov_v2[3][4] = 0.00016734; 
    synthdata_cov_v2[3][5] = 0.000188284; 
    synthdata_cov_v2[3][6] = 0.000160751; 
    synthdata_cov_v2[3][7] = 0.000187364; 
    synthdata_cov_v2[3][8] = 0.000150162; 
    synthdata_cov_v2[3][9] = 0.000180798; 
    synthdata_cov_v2[3][10] = 0.000136428; 
    synthdata_cov_v2[3][11] = 0.000169444; 
    synthdata_cov_v2[3][12] = 0.000120525; 
    synthdata_cov_v2[3][13] = 0.00015435; 
    synthdata_cov_v2[3][14] = 0.000103569; 
    synthdata_cov_v2[3][15] = 0.000136785; 
    synthdata_cov_v2[3][16] = 8.68335e-05; 
    synthdata_cov_v2[3][17] = 0.000118283; 
    synthdata_cov_v2[3][18] = 7.1771e-05; 
    synthdata_cov_v2[3][19] = 0.000100683; 
    synthdata_cov_v2[3][20] = 6.00399e-05; 
    synthdata_cov_v2[3][21] = 8.61907e-05; 
    synthdata_cov_v2[3][22] = 5.35336e-05; 
    synthdata_cov_v2[3][23] = 7.74426e-05; 
    synthdata_cov_v2[4][0] = 0.000148961; 
    synthdata_cov_v2[4][1] = 0.000150327; 
    synthdata_cov_v2[4][2] = 0.000162853; 
    synthdata_cov_v2[4][3] = 0.00016734; 
    synthdata_cov_v2[4][4] = 0.000169043; 
    synthdata_cov_v2[4][5] = 0.000176911; 
    synthdata_cov_v2[4][6] = 0.000168374; 
    synthdata_cov_v2[4][7] = 0.000179581; 
    synthdata_cov_v2[4][8] = 0.000161817; 
    synthdata_cov_v2[4][9] = 0.000176028; 
    synthdata_cov_v2[4][10] = 0.00015048; 
    synthdata_cov_v2[4][11] = 0.000167091; 
    synthdata_cov_v2[4][12] = 0.000135638; 
    synthdata_cov_v2[4][13] = 0.000153801; 
    synthdata_cov_v2[4][14] = 0.000118743; 
    synthdata_cov_v2[4][15] = 0.000137412; 
    synthdata_cov_v2[4][16] = 0.00010146; 
    synthdata_cov_v2[4][17] = 0.000119441; 
    synthdata_cov_v2[4][18] = 8.56863e-05; 
    synthdata_cov_v2[4][19] = 0.000101718; 
    synthdata_cov_v2[4][20] = 7.35934e-05; 
    synthdata_cov_v2[4][21] = 8.64373e-05; 
    synthdata_cov_v2[4][22] = 6.76612e-05; 
    synthdata_cov_v2[4][23] = 7.62295e-05; 
    synthdata_cov_v2[5][0] = 0.000158794; 
    synthdata_cov_v2[5][1] = 0.000164692; 
    synthdata_cov_v2[5][2] = 0.000171914; 
    synthdata_cov_v2[5][3] = 0.000188284; 
    synthdata_cov_v2[5][4] = 0.000176911; 
    synthdata_cov_v2[5][5] = 0.000201845; 
    synthdata_cov_v2[5][6] = 0.000174686; 
    synthdata_cov_v2[5][7] = 0.000206154; 
    synthdata_cov_v2[5][8] = 0.000166271; 
    synthdata_cov_v2[5][9] = 0.00020218; 
    synthdata_cov_v2[5][10] = 0.000152854; 
    synthdata_cov_v2[5][11] = 0.000191122; 
    synthdata_cov_v2[5][12] = 0.000135789; 
    synthdata_cov_v2[5][13] = 0.000174446; 
    synthdata_cov_v2[5][14] = 0.000116629; 
    synthdata_cov_v2[5][15] = 0.000153934; 
    synthdata_cov_v2[5][16] = 9.71454e-05; 
    synthdata_cov_v2[5][17] = 0.000131735; 
    synthdata_cov_v2[5][18] = 7.93636e-05; 
    synthdata_cov_v2[5][19] = 0.000110437; 
    synthdata_cov_v2[5][20] = 6.55967e-05; 
    synthdata_cov_v2[5][21] = 9.31434e-05; 
    synthdata_cov_v2[5][22] = 5.84881e-05; 
    synthdata_cov_v2[5][23] = 8.35651e-05; 
    synthdata_cov_v2[6][0] = 0.000137159; 
    synthdata_cov_v2[6][1] = 0.000138148; 
    synthdata_cov_v2[6][2] = 0.000157288; 
    synthdata_cov_v2[6][3] = 0.000160751; 
    synthdata_cov_v2[6][4] = 0.000168374; 
    synthdata_cov_v2[6][5] = 0.000174686; 
    synthdata_cov_v2[6][6] = 0.000171371; 
    synthdata_cov_v2[6][7] = 0.000180559; 
    synthdata_cov_v2[6][8] = 0.000167372; 
    synthdata_cov_v2[6][9] = 0.000179136; 
    synthdata_cov_v2[6][10] = 0.000157631; 
    synthdata_cov_v2[6][11] = 0.000171366; 
    synthdata_cov_v2[6][12] = 0.000143587; 
    synthdata_cov_v2[6][13] = 0.000158415; 
    synthdata_cov_v2[6][14] = 0.000126884; 
    synthdata_cov_v2[6][15] = 0.000141704; 
    synthdata_cov_v2[6][16] = 0.000109404; 
    synthdata_cov_v2[6][17] = 0.000122956; 
    synthdata_cov_v2[6][18] = 9.32986e-05; 
    synthdata_cov_v2[6][19] = 0.000104246; 
    synthdata_cov_v2[6][20] = 8.10254e-05; 
    synthdata_cov_v2[6][21] = 8.80714e-05; 
    synthdata_cov_v2[6][22] = 7.53955e-05; 
    synthdata_cov_v2[6][23] = 7.74227e-05; 
    synthdata_cov_v2[7][0] = 0.00015063; 
    synthdata_cov_v2[7][1] = 0.000156892; 
    synthdata_cov_v2[7][2] = 0.000169948; 
    synthdata_cov_v2[7][3] = 0.000187364; 
    synthdata_cov_v2[7][4] = 0.000179581; 
    synthdata_cov_v2[7][5] = 0.000206154; 
    synthdata_cov_v2[7][6] = 0.000180559; 
    synthdata_cov_v2[7][7] = 0.000214137; 
    synthdata_cov_v2[7][8] = 0.000174066; 
    synthdata_cov_v2[7][9] = 0.00021241; 
    synthdata_cov_v2[7][10] = 0.000161458; 
    synthdata_cov_v2[7][11] = 0.000202329; 
    synthdata_cov_v2[7][12] = 0.000144291; 
    synthdata_cov_v2[7][13] = 0.000185555; 
    synthdata_cov_v2[7][14] = 0.000124345; 
    synthdata_cov_v2[7][15] = 0.000164108; 
    synthdata_cov_v2[7][16] = 0.000103653; 
    synthdata_cov_v2[7][17] = 0.00014043; 
    synthdata_cov_v2[7][18] = 8.45399e-05; 
    synthdata_cov_v2[7][19] = 0.000117462; 
    synthdata_cov_v2[7][20] = 6.96647e-05; 
    synthdata_cov_v2[7][21] = 9.87329e-05; 
    synthdata_cov_v2[7][22] = 6.20649e-05; 
    synthdata_cov_v2[7][23] = 8.84666e-05; 
    synthdata_cov_v2[8][0] = 0.000124551; 
    synthdata_cov_v2[8][1] = 0.000125134; 
    synthdata_cov_v2[8][2] = 0.000147862; 
    synthdata_cov_v2[8][3] = 0.000150162; 
    synthdata_cov_v2[8][4] = 0.000161817; 
    synthdata_cov_v2[8][5] = 0.000166271; 
    synthdata_cov_v2[8][6] = 0.000167372; 
    synthdata_cov_v2[8][7] = 0.000174066; 
    synthdata_cov_v2[8][8] = 0.00016563; 
    synthdata_cov_v2[8][9] = 0.000174307; 
    synthdata_cov_v2[8][10] = 0.000157857; 
    synthdata_cov_v2[8][11] = 0.000167943; 
    synthdata_cov_v2[8][12] = 0.000145501; 
    synthdata_cov_v2[8][13] = 0.000156139; 
    synthdata_cov_v2[8][14] = 0.000130223; 
    synthdata_cov_v2[8][15] = 0.00014032; 
    synthdata_cov_v2[8][16] = 0.000113921; 
    synthdata_cov_v2[8][17] = 0.000122212; 
    synthdata_cov_v2[8][18] = 9.87685e-05; 
    synthdata_cov_v2[8][19] = 0.000103897; 
    synthdata_cov_v2[8][20] = 8.72474e-05; 
    synthdata_cov_v2[8][21] = 8.78833e-05; 
    synthdata_cov_v2[8][22] = 8.21982e-05; 
    synthdata_cov_v2[8][23] = 7.71762e-05; 
    synthdata_cov_v2[9][0] = 0.000141312; 
    synthdata_cov_v2[9][1] = 0.000147396; 
    synthdata_cov_v2[9][2] = 0.00016377; 
    synthdata_cov_v2[9][3] = 0.000180798; 
    synthdata_cov_v2[9][4] = 0.000176028; 
    synthdata_cov_v2[9][5] = 0.00020218; 
    synthdata_cov_v2[9][6] = 0.000179136; 
    synthdata_cov_v2[9][7] = 0.00021241; 
    synthdata_cov_v2[9][8] = 0.000174307; 
    synthdata_cov_v2[9][9] = 0.000212581; 
    synthdata_cov_v2[9][10] = 0.000162928; 
    synthdata_cov_v2[9][11] = 0.000204044; 
    synthdata_cov_v2[9][12] = 0.000146592; 
    synthdata_cov_v2[9][13] = 0.000188461; 
    synthdata_cov_v2[9][14] = 0.000127121; 
    synthdata_cov_v2[9][15] = 0.000167851; 
    synthdata_cov_v2[9][16] = 0.0001066; 
    synthdata_cov_v2[9][17] = 0.000144662; 
    synthdata_cov_v2[9][18] = 8.74127e-05; 
    synthdata_cov_v2[9][19] = 0.00012184; 
    synthdata_cov_v2[9][20] = 7.2284e-05; 
    synthdata_cov_v2[9][21] = 0.000102925; 
    synthdata_cov_v2[9][22] = 6.43308e-05; 
    synthdata_cov_v2[9][23] = 9.21597e-05; 
    synthdata_cov_v2[10][0] = 0.000111477; 
    synthdata_cov_v2[10][1] = 0.000111637; 
    synthdata_cov_v2[10][2] = 0.00013539; 
    synthdata_cov_v2[10][3] = 0.000136428; 
    synthdata_cov_v2[10][4] = 0.00015048; 
    synthdata_cov_v2[10][5] = 0.000152854; 
    synthdata_cov_v2[10][6] = 0.000157631; 
    synthdata_cov_v2[10][7] = 0.000161458; 
    synthdata_cov_v2[10][8] = 0.000157857; 
    synthdata_cov_v2[10][9] = 0.000162928; 
    synthdata_cov_v2[10][10] = 0.000152322; 
    synthdata_cov_v2[10][11] = 0.000158121; 
    synthdata_cov_v2[10][12] = 0.000142364; 
    synthdata_cov_v2[10][13] = 0.000148093; 
    synthdata_cov_v2[10][14] = 0.000129513; 
    synthdata_cov_v2[10][15] = 0.000134137; 
    synthdata_cov_v2[10][16] = 0.000115521; 
    synthdata_cov_v2[10][17] = 0.00011782; 
    synthdata_cov_v2[10][18] = 0.000102392; 
    synthdata_cov_v2[10][19] = 0.000101039; 
    synthdata_cov_v2[10][20] = 9.24189e-05; 
    synthdata_cov_v2[10][21] = 8.60769e-05; 
    synthdata_cov_v2[10][22] = 8.82227e-05; 
    synthdata_cov_v2[10][23] = 7.56728e-05; 
    synthdata_cov_v2[11][0] = 0.000131058; 
    synthdata_cov_v2[11][1] = 0.000136519; 
    synthdata_cov_v2[11][2] = 0.000153983; 
    synthdata_cov_v2[11][3] = 0.000169444; 
    synthdata_cov_v2[11][4] = 0.000167091; 
    synthdata_cov_v2[11][5] = 0.000191122; 
    synthdata_cov_v2[11][6] = 0.000171366; 
    synthdata_cov_v2[11][7] = 0.000202329; 
    synthdata_cov_v2[11][8] = 0.000167943; 
    synthdata_cov_v2[11][9] = 0.000204044; 
    synthdata_cov_v2[11][10] = 0.000158121; 
    synthdata_cov_v2[11][11] = 0.000197485; 
    synthdata_cov_v2[11][12] = 0.000143393; 
    synthdata_cov_v2[11][13] = 0.000184144; 
    synthdata_cov_v2[11][14] = 0.000125468; 
    synthdata_cov_v2[11][15] = 0.000165848; 
    synthdata_cov_v2[11][16] = 0.000106302; 
    synthdata_cov_v2[11][17] = 0.000144805; 
    synthdata_cov_v2[11][18] = 8.81297e-05; 
    synthdata_cov_v2[11][19] = 0.000123684; 
    synthdata_cov_v2[11][20] = 7.35114e-05; 
    synthdata_cov_v2[11][21] = 0.00010569; 
    synthdata_cov_v2[11][22] = 6.53731e-05; 
    synthdata_cov_v2[11][23] = 9.46673e-05; 
    synthdata_cov_v2[12][0] = 9.83202e-05; 
    synthdata_cov_v2[12][1] = 9.80579e-05; 
    synthdata_cov_v2[12][2] = 0.000120797; 
    synthdata_cov_v2[12][3] = 0.000120525; 
    synthdata_cov_v2[12][4] = 0.000135638; 
    synthdata_cov_v2[12][5] = 0.000135789; 
    synthdata_cov_v2[12][6] = 0.000143587; 
    synthdata_cov_v2[12][7] = 0.000144291; 
    synthdata_cov_v2[12][8] = 0.000145501; 
    synthdata_cov_v2[12][9] = 0.000146592; 
    synthdata_cov_v2[12][10] = 0.000142364; 
    synthdata_cov_v2[12][11] = 0.000143393; 
    synthdata_cov_v2[12][12] = 0.000135306; 
    synthdata_cov_v2[12][13] = 0.000135562; 
    synthdata_cov_v2[12][14] = 0.000125621; 
    synthdata_cov_v2[12][15] = 0.000124162; 
    synthdata_cov_v2[12][16] = 0.000114791; 
    synthdata_cov_v2[12][17] = 0.000110485; 
    synthdata_cov_v2[12][18] = 0.000104512; 
    synthdata_cov_v2[12][19] = 9.60977e-05; 
    synthdata_cov_v2[12][20] = 9.67232e-05; 
    synthdata_cov_v2[12][21] = 8.28875e-05; 
    synthdata_cov_v2[12][22] = 9.36452e-05; 
    synthdata_cov_v2[12][23] = 7.31228e-05; 
    synthdata_cov_v2[13][0] = 0.000120131; 
    synthdata_cov_v2[13][1] = 0.000124646; 
    synthdata_cov_v2[13][2] = 0.000141322; 
    synthdata_cov_v2[13][3] = 0.00015435; 
    synthdata_cov_v2[13][4] = 0.000153801; 
    synthdata_cov_v2[13][5] = 0.000174446; 
    synthdata_cov_v2[13][6] = 0.000158415; 
    synthdata_cov_v2[13][7] = 0.000185555; 
    synthdata_cov_v2[13][8] = 0.000156139; 
    synthdata_cov_v2[13][9] = 0.000188461; 
    synthdata_cov_v2[13][10] = 0.000148093; 
    synthdata_cov_v2[13][11] = 0.000184144; 
    synthdata_cov_v2[13][12] = 0.000135562; 
    synthdata_cov_v2[13][13] = 0.000173813; 
    synthdata_cov_v2[13][14] = 0.000120018; 
    synthdata_cov_v2[13][15] = 0.000158944; 
    synthdata_cov_v2[13][16] = 0.000103148; 
    synthdata_cov_v2[13][17] = 0.000141333; 
    synthdata_cov_v2[13][18] = 8.68804e-05; 
    synthdata_cov_v2[13][19] = 0.000123147; 
    synthdata_cov_v2[13][20] = 7.34234e-05; 
    synthdata_cov_v2[13][21] = 0.000106999; 
    synthdata_cov_v2[13][22] = 6.53034e-05; 
    synthdata_cov_v2[13][23] = 9.60249e-05; 
    synthdata_cov_v2[14][0] = 8.55194e-05; 
    synthdata_cov_v2[14][1] = 8.48498e-05; 
    synthdata_cov_v2[14][2] = 0.000105145; 
    synthdata_cov_v2[14][3] = 0.000103569; 
    synthdata_cov_v2[14][4] = 0.000118743; 
    synthdata_cov_v2[14][5] = 0.000116629; 
    synthdata_cov_v2[14][6] = 0.000126884; 
    synthdata_cov_v2[14][7] = 0.000124345; 
    synthdata_cov_v2[14][8] = 0.000130223; 
    synthdata_cov_v2[14][9] = 0.000127121; 
    synthdata_cov_v2[14][10] = 0.000129513; 
    synthdata_cov_v2[14][11] = 0.000125468; 
    synthdata_cov_v2[14][12] = 0.000125621; 
    synthdata_cov_v2[14][13] = 0.000120018; 
    synthdata_cov_v2[14][14] = 0.00011954; 
    synthdata_cov_v2[14][15] = 0.00011155; 
    synthdata_cov_v2[14][16] = 0.000112405; 
    synthdata_cov_v2[14][17] = 0.000101013; 
    synthdata_cov_v2[14][18] = 0.000105519; 
    synthdata_cov_v2[14][19] = 8.95607e-05; 
    synthdata_cov_v2[14][20] = 0.000100371; 
    synthdata_cov_v2[14][21] = 7.85866e-05; 
    synthdata_cov_v2[14][22] = 9.86678e-05; 
    synthdata_cov_v2[14][23] = 6.97686e-05; 
    synthdata_cov_v2[15][0] = 0.000108846; 
    synthdata_cov_v2[15][1] = 0.000112238; 
    synthdata_cov_v2[15][2] = 0.00012668; 
    synthdata_cov_v2[15][3] = 0.000136785; 
    synthdata_cov_v2[15][4] = 0.000137412; 
    synthdata_cov_v2[15][5] = 0.000153934; 
    synthdata_cov_v2[15][6] = 0.000141704; 
    synthdata_cov_v2[15][7] = 0.000164108; 
    synthdata_cov_v2[15][8] = 0.00014032; 
    synthdata_cov_v2[15][9] = 0.000167851; 
    synthdata_cov_v2[15][10] = 0.000134137; 
    synthdata_cov_v2[15][11] = 0.000165848; 
    synthdata_cov_v2[15][12] = 0.000124162; 
    synthdata_cov_v2[15][13] = 0.000158944; 
    synthdata_cov_v2[15][14] = 0.00011155; 
    synthdata_cov_v2[15][15] = 0.000148182; 
    synthdata_cov_v2[15][16] = 9.76254e-05; 
    synthdata_cov_v2[15][17] = 0.00013483; 
    synthdata_cov_v2[15][18] = 8.39038e-05; 
    synthdata_cov_v2[15][19] = 0.000120427; 
    synthdata_cov_v2[15][20] = 7.21205e-05; 
    synthdata_cov_v2[15][21] = 0.000106832; 
    synthdata_cov_v2[15][22] = 6.42621e-05; 
    synthdata_cov_v2[15][23] = 9.62824e-05; 
    synthdata_cov_v2[16][0] = 7.35709e-05; 
    synthdata_cov_v2[16][1] = 7.25283e-05; 
    synthdata_cov_v2[16][2] = 8.96435e-05; 
    synthdata_cov_v2[16][3] = 8.68335e-05; 
    synthdata_cov_v2[16][4] = 0.00010146; 
    synthdata_cov_v2[16][5] = 9.71454e-05; 
    synthdata_cov_v2[16][6] = 0.000109404; 
    synthdata_cov_v2[16][7] = 0.000103653; 
    synthdata_cov_v2[16][8] = 0.000113921; 
    synthdata_cov_v2[16][9] = 0.0001066; 
    synthdata_cov_v2[16][10] = 0.000115521; 
    synthdata_cov_v2[16][11] = 0.000106302; 
    synthdata_cov_v2[16][12] = 0.000114791; 
    synthdata_cov_v2[16][13] = 0.000103148; 
    synthdata_cov_v2[16][14] = 0.000112405; 
    synthdata_cov_v2[16][15] = 9.76254e-05; 
    synthdata_cov_v2[16][16] = 0.000109134; 
    synthdata_cov_v2[16][17] = 9.03301e-05; 
    synthdata_cov_v2[16][18] = 0.000105863; 
    synthdata_cov_v2[16][19] = 8.19897e-05; 
    synthdata_cov_v2[16][20] = 0.000103606; 
    synthdata_cov_v2[16][21] = 7.34868e-05; 
    synthdata_cov_v2[16][22] = 0.000103521; 
    synthdata_cov_v2[16][23] = 6.58885e-05; 
    synthdata_cov_v2[17][0] = 9.75828e-05; 
    synthdata_cov_v2[17][1] = 9.98493e-05; 
    synthdata_cov_v2[17][2] = 0.000111137; 
    synthdata_cov_v2[17][3] = 0.000118283; 
    synthdata_cov_v2[17][4] = 0.000119441; 
    synthdata_cov_v2[17][5] = 0.000131735; 
    synthdata_cov_v2[17][6] = 0.000122956; 
    synthdata_cov_v2[17][7] = 0.00014043; 
    synthdata_cov_v2[17][8] = 0.000122212; 
    synthdata_cov_v2[17][9] = 0.000144662; 
    synthdata_cov_v2[17][10] = 0.00011782; 
    synthdata_cov_v2[17][11] = 0.000144805; 
    synthdata_cov_v2[17][12] = 0.000110485; 
    synthdata_cov_v2[17][13] = 0.000141333; 
    synthdata_cov_v2[17][14] = 0.000101013; 
    synthdata_cov_v2[17][15] = 0.00013483; 
    synthdata_cov_v2[17][16] = 9.03301e-05; 
    synthdata_cov_v2[17][17] = 0.000126017; 
    synthdata_cov_v2[17][18] = 7.94976e-05; 
    synthdata_cov_v2[17][19] = 0.000115775; 
    synthdata_cov_v2[17][20] = 6.97312e-05; 
    synthdata_cov_v2[17][21] = 0.000105174; 
    synthdata_cov_v2[17][22] = 6.2424e-05; 
    synthdata_cov_v2[17][23] = 9.55078e-05; 
    synthdata_cov_v2[18][0] = 6.30393e-05; 
    synthdata_cov_v2[18][1] = 6.16793e-05; 
    synthdata_cov_v2[18][2] = 7.56741e-05; 
    synthdata_cov_v2[18][3] = 7.1771e-05; 
    synthdata_cov_v2[18][4] = 8.56863e-05; 
    synthdata_cov_v2[18][5] = 7.93636e-05; 
    synthdata_cov_v2[18][6] = 9.32986e-05; 
    synthdata_cov_v2[18][7] = 8.45399e-05; 
    synthdata_cov_v2[18][8] = 9.87685e-05; 
    synthdata_cov_v2[18][9] = 8.74127e-05; 
    synthdata_cov_v2[18][10] = 0.000102392; 
    synthdata_cov_v2[18][11] = 8.81297e-05; 
    synthdata_cov_v2[18][12] = 0.000104512; 
    synthdata_cov_v2[18][13] = 8.68804e-05; 
    synthdata_cov_v2[18][14] = 0.000105519; 
    synthdata_cov_v2[18][15] = 8.39038e-05; 
    synthdata_cov_v2[18][16] = 0.000105863; 
    synthdata_cov_v2[18][17] = 7.94976e-05; 
    synthdata_cov_v2[18][18] = 0.000106062; 
    synthdata_cov_v2[18][19] = 7.40289e-05; 
    synthdata_cov_v2[18][20] = 0.000106705; 
    synthdata_cov_v2[18][21] = 6.79477e-05; 
    synthdata_cov_v2[18][22] = 0.000108471; 
    synthdata_cov_v2[18][23] = 6.1802e-05; 
    synthdata_cov_v2[19][0] = 8.67951e-05; 
    synthdata_cov_v2[19][1] = 8.81435e-05; 
    synthdata_cov_v2[19][2] = 9.59927e-05; 
    synthdata_cov_v2[19][3] = 0.000100683; 
    synthdata_cov_v2[19][4] = 0.000101718; 
    synthdata_cov_v2[19][5] = 0.000110437; 
    synthdata_cov_v2[19][6] = 0.000104246; 
    synthdata_cov_v2[19][7] = 0.000117462; 
    synthdata_cov_v2[19][8] = 0.000103897; 
    synthdata_cov_v2[19][9] = 0.00012184; 
    synthdata_cov_v2[19][10] = 0.000101039; 
    synthdata_cov_v2[19][11] = 0.000123684; 
    synthdata_cov_v2[19][12] = 9.60977e-05; 
    synthdata_cov_v2[19][13] = 0.000123147; 
    synthdata_cov_v2[19][14] = 8.95607e-05; 
    synthdata_cov_v2[19][15] = 0.000120427; 
    synthdata_cov_v2[19][16] = 8.19897e-05; 
    synthdata_cov_v2[19][17] = 0.000115775; 
    synthdata_cov_v2[19][18] = 7.40289e-05; 
    synthdata_cov_v2[19][19] = 0.000109508; 
    synthdata_cov_v2[19][20] = 6.64177e-05; 
    synthdata_cov_v2[19][21] = 0.000102018; 
    synthdata_cov_v2[19][22] = 6.00043e-05; 
    synthdata_cov_v2[19][23] = 9.37902e-05; 
    synthdata_cov_v2[20][0] = 5.45659e-05; 
    synthdata_cov_v2[20][1] = 5.29682e-05; 
    synthdata_cov_v2[20][2] = 6.48134e-05; 
    synthdata_cov_v2[20][3] = 6.00399e-05; 
    synthdata_cov_v2[20][4] = 7.35934e-05; 
    synthdata_cov_v2[20][5] = 6.55967e-05; 
    synthdata_cov_v2[20][6] = 8.10254e-05; 
    synthdata_cov_v2[20][7] = 6.96647e-05; 
    synthdata_cov_v2[20][8] = 8.72474e-05; 
    synthdata_cov_v2[20][9] = 7.2284e-05; 
    synthdata_cov_v2[20][10] = 9.24189e-05; 
    synthdata_cov_v2[20][11] = 7.35114e-05; 
    synthdata_cov_v2[20][12] = 9.67232e-05; 
    synthdata_cov_v2[20][13] = 7.34234e-05; 
    synthdata_cov_v2[20][14] = 0.000100371; 
    synthdata_cov_v2[20][15] = 7.21205e-05; 
    synthdata_cov_v2[20][16] = 0.000103606; 
    synthdata_cov_v2[20][17] = 6.97312e-05; 
    synthdata_cov_v2[20][18] = 0.000106705; 
    synthdata_cov_v2[20][19] = 6.64177e-05; 
    synthdata_cov_v2[20][20] = 0.000109987; 
    synthdata_cov_v2[20][21] = 6.23825e-05; 
    synthdata_cov_v2[20][22] = 0.000113818; 
    synthdata_cov_v2[20][23] = 5.78757e-05; 
    synthdata_cov_v2[21][0] = 7.70237e-05; 
    synthdata_cov_v2[21][1] = 7.79112e-05; 
    synthdata_cov_v2[21][2] = 8.28052e-05; 
    synthdata_cov_v2[21][3] = 8.61907e-05; 
    synthdata_cov_v2[21][4] = 8.64373e-05; 
    synthdata_cov_v2[21][5] = 9.31434e-05; 
    synthdata_cov_v2[21][6] = 8.80714e-05; 
    synthdata_cov_v2[21][7] = 9.87329e-05; 
    synthdata_cov_v2[21][8] = 8.78833e-05; 
    synthdata_cov_v2[21][9] = 0.000102925; 
    synthdata_cov_v2[21][10] = 8.60769e-05; 
    synthdata_cov_v2[21][11] = 0.00010569; 
    synthdata_cov_v2[21][12] = 8.28875e-05; 
    synthdata_cov_v2[21][13] = 0.000106999; 
    synthdata_cov_v2[21][14] = 7.85866e-05; 
    synthdata_cov_v2[21][15] = 0.000106832; 
    synthdata_cov_v2[21][16] = 7.34868e-05; 
    synthdata_cov_v2[21][17] = 0.000105174; 
    synthdata_cov_v2[21][18] = 6.79477e-05; 
    synthdata_cov_v2[21][19] = 0.000102018; 
    synthdata_cov_v2[21][20] = 6.23825e-05; 
    synthdata_cov_v2[21][21] = 9.73691e-05; 
    synthdata_cov_v2[21][22] = 5.72662e-05; 
    synthdata_cov_v2[21][23] = 9.12446e-05; 
    synthdata_cov_v2[22][0] = 4.88802e-05; 
    synthdata_cov_v2[22][1] = 4.71519e-05; 
    synthdata_cov_v2[22][2] = 5.88614e-05; 
    synthdata_cov_v2[22][3] = 5.35336e-05; 
    synthdata_cov_v2[22][4] = 6.76612e-05; 
    synthdata_cov_v2[22][5] = 5.84881e-05; 
    synthdata_cov_v2[22][6] = 7.53955e-05; 
    synthdata_cov_v2[22][7] = 6.20649e-05; 
    synthdata_cov_v2[22][8] = 8.21982e-05; 
    synthdata_cov_v2[22][9] = 6.43308e-05; 
    synthdata_cov_v2[22][10] = 8.82227e-05; 
    synthdata_cov_v2[22][11] = 6.53731e-05; 
    synthdata_cov_v2[22][12] = 9.36452e-05; 
    synthdata_cov_v2[22][13] = 6.53034e-05; 
    synthdata_cov_v2[22][14] = 9.86678e-05; 
    synthdata_cov_v2[22][15] = 6.42621e-05; 
    synthdata_cov_v2[22][16] = 0.000103521; 
    synthdata_cov_v2[22][17] = 6.2424e-05; 
    synthdata_cov_v2[22][18] = 0.000108471; 
    synthdata_cov_v2[22][19] = 6.00043e-05; 
    synthdata_cov_v2[22][20] = 0.000113818; 
    synthdata_cov_v2[22][21] = 5.72662e-05; 
    synthdata_cov_v2[22][22] = 0.000119911; 
    synthdata_cov_v2[22][23] = 5.45304e-05; 
    synthdata_cov_v2[23][0] = 6.89125e-05; 
    synthdata_cov_v2[23][1] = 7.00946e-05; 
    synthdata_cov_v2[23][2] = 7.34383e-05; 
    synthdata_cov_v2[23][3] = 7.74426e-05; 
    synthdata_cov_v2[23][4] = 7.62295e-05; 
    synthdata_cov_v2[23][5] = 8.35651e-05; 
    synthdata_cov_v2[23][6] = 7.74227e-05; 
    synthdata_cov_v2[23][7] = 8.84666e-05; 
    synthdata_cov_v2[23][8] = 7.71762e-05; 
    synthdata_cov_v2[23][9] = 9.21597e-05; 
    synthdata_cov_v2[23][10] = 7.56728e-05; 
    synthdata_cov_v2[23][11] = 9.46673e-05; 
    synthdata_cov_v2[23][12] = 7.31228e-05; 
    synthdata_cov_v2[23][13] = 9.60249e-05; 
    synthdata_cov_v2[23][14] = 6.97686e-05; 
    synthdata_cov_v2[23][15] = 9.62824e-05; 
    synthdata_cov_v2[23][16] = 6.58885e-05; 
    synthdata_cov_v2[23][17] = 9.55078e-05; 
    synthdata_cov_v2[23][18] = 6.1802e-05; 
    synthdata_cov_v2[23][19] = 9.37902e-05; 
    synthdata_cov_v2[23][20] = 5.78757e-05; 
    synthdata_cov_v2[23][21] = 9.12446e-05; 
    synthdata_cov_v2[23][22] = 5.45304e-05; 
    synthdata_cov_v2[23][23] = 8.80165e-05; 

    synthdata_mean_v1[0] = 0.662443; 
    synthdata_mean_v1[1] = 0.66879; 
    synthdata_mean_v1[2] = 0.67837; 
    synthdata_mean_v1[3] = 0.698639; 
    synthdata_mean_v1[4] = 0.695153; 
    synthdata_mean_v1[5] = 0.731099; 
    synthdata_mean_v1[6] = 0.712839; 
    synthdata_mean_v1[7] = 0.766378; 
    synthdata_mean_v1[8] = 0.731478; 
    synthdata_mean_v1[9] = 0.804698; 
    synthdata_mean_v1[10] = 0.751125; 
    synthdata_mean_v1[11] = 0.846308; 
    synthdata_mean_v1[12] = 0.77184; 
    synthdata_mean_v1[13] = 0.891479; 
    synthdata_mean_v1[14] = 0.793684; 
    synthdata_mean_v1[15] = 0.94051; 
    synthdata_mean_v1[16] = 0.816729; 
    synthdata_mean_v1[17] = 0.993733; 
    synthdata_mean_v1[18] = 0.841048; 
    synthdata_mean_v1[19] = 1.05151; 
    synthdata_mean_v1[20] = 0.866724; 
    synthdata_mean_v1[21] = 1.11426; 
    synthdata_mean_v1[22] = 0.893844; 
    synthdata_mean_v1[23] = 1.18242; 
    synthdata_cov_v1[0][0] = 0.000290328; 
    synthdata_cov_v1[0][1] = 0.000293857; 
    synthdata_cov_v1[0][2] = 0.000255379; 
    synthdata_cov_v1[0][3] = 0.000265236; 
    synthdata_cov_v1[0][4] = 0.000222557; 
    synthdata_cov_v1[0][5] = 0.000237771; 
    synthdata_cov_v1[0][6] = 0.000191994; 
    synthdata_cov_v1[0][7] = 0.000211601; 
    synthdata_cov_v1[0][8] = 0.000163832; 
    synthdata_cov_v1[0][9] = 0.000186879; 
    synthdata_cov_v1[0][10] = 0.000138226; 
    synthdata_cov_v1[0][11] = 0.000163776; 
    synthdata_cov_v1[0][12] = 0.00011534; 
    synthdata_cov_v1[0][13] = 0.000142483; 
    synthdata_cov_v1[0][14] = 9.53571e-05; 
    synthdata_cov_v1[0][15] = 0.000123212; 
    synthdata_cov_v1[0][16] = 7.84721e-05; 
    synthdata_cov_v1[0][17] = 0.000106201; 
    synthdata_cov_v1[0][18] = 6.48991e-05; 
    synthdata_cov_v1[0][19] = 9.17168e-05; 
    synthdata_cov_v1[0][20] = 5.48713e-05; 
    synthdata_cov_v1[0][21] = 8.00579e-05; 
    synthdata_cov_v1[0][22] = 4.86435e-05; 
    synthdata_cov_v1[0][23] = 7.15609e-05; 
    synthdata_cov_v1[1][0] = 0.000293857; 
    synthdata_cov_v1[1][1] = 0.00029753; 
    synthdata_cov_v1[1][2] = 0.00025863; 
    synthdata_cov_v1[1][3] = 0.0002689; 
    synthdata_cov_v1[1][4] = 0.000225539; 
    synthdata_cov_v1[1][5] = 0.000241407; 
    synthdata_cov_v1[1][6] = 0.000194716; 
    synthdata_cov_v1[1][7] = 0.000215188; 
    synthdata_cov_v1[1][8] = 0.000166305; 
    synthdata_cov_v1[1][9] = 0.000190395; 
    synthdata_cov_v1[1][10] = 0.000140458; 
    synthdata_cov_v1[1][11] = 0.000167197; 
    synthdata_cov_v1[1][12] = 0.000117345; 
    synthdata_cov_v1[1][13] = 0.000145782; 
    synthdata_cov_v1[1][14] = 9.71448e-05; 
    synthdata_cov_v1[1][15] = 0.00012636; 
    synthdata_cov_v1[1][16] = 8.0056e-05; 
    synthdata_cov_v1[1][17] = 0.000109166; 
    synthdata_cov_v1[1][18] = 6.6293e-05; 
    synthdata_cov_v1[1][19] = 9.44623e-05; 
    synthdata_cov_v1[1][20] = 5.60898e-05; 
    synthdata_cov_v1[1][21] = 8.25457e-05; 
    synthdata_cov_v1[1][22] = 4.97025e-05; 
    synthdata_cov_v1[1][23] = 7.37481e-05; 
    synthdata_cov_v1[2][0] = 0.000255379; 
    synthdata_cov_v1[2][1] = 0.00025863; 
    synthdata_cov_v1[2][2] = 0.000226603; 
    synthdata_cov_v1[2][3] = 0.000235723; 
    synthdata_cov_v1[2][4] = 0.000199471; 
    synthdata_cov_v1[2][5] = 0.000213611; 
    synthdata_cov_v1[2][6] = 0.000174084; 
    synthdata_cov_v1[2][7] = 0.000192392; 
    synthdata_cov_v1[2][8] = 0.000150553; 
    synthdata_cov_v1[2][9] = 0.000172175; 
    synthdata_cov_v1[2][10] = 0.000128997; 
    synthdata_cov_v1[2][11] = 0.000153083; 
    synthdata_cov_v1[2][12] = 0.000109546; 
    synthdata_cov_v1[2][13] = 0.000135252; 
    synthdata_cov_v1[2][14] = 9.23381e-05; 
    synthdata_cov_v1[2][15] = 0.000118834; 
    synthdata_cov_v1[2][16] = 7.75269e-05; 
    synthdata_cov_v1[2][17] = 0.000104; 
    synthdata_cov_v1[2][18] = 6.52779e-05; 
    synthdata_cov_v1[2][19] = 9.09399e-05; 
    synthdata_cov_v1[2][20] = 5.57721e-05; 
    synthdata_cov_v1[2][21] = 7.98689e-05; 
    synthdata_cov_v1[2][22] = 4.9207e-05; 
    synthdata_cov_v1[2][23] = 7.10283e-05; 
    synthdata_cov_v1[3][0] = 0.000265236; 
    synthdata_cov_v1[3][1] = 0.0002689; 
    synthdata_cov_v1[3][2] = 0.000235723; 
    synthdata_cov_v1[3][3] = 0.000246028; 
    synthdata_cov_v1[3][4] = 0.000207873; 
    synthdata_cov_v1[3][5] = 0.000223895; 
    synthdata_cov_v1[3][6] = 0.000181789; 
    synthdata_cov_v1[3][7] = 0.000202591; 
    synthdata_cov_v1[3][8] = 0.000157581; 
    synthdata_cov_v1[3][9] = 0.000182222; 
    synthdata_cov_v1[3][10] = 0.000135371; 
    synthdata_cov_v1[3][11] = 0.000162903; 
    synthdata_cov_v1[3][12] = 0.00011529; 
    synthdata_cov_v1[3][13] = 0.000144764; 
    synthdata_cov_v1[3][14] = 9.74783e-05; 
    synthdata_cov_v1[3][15] = 0.000127947; 
    synthdata_cov_v1[3][16] = 8.20911e-05; 
    synthdata_cov_v1[3][17] = 0.000112616; 
    synthdata_cov_v1[3][18] = 6.92958e-05; 
    synthdata_cov_v1[3][19] = 9.89512e-05; 
    synthdata_cov_v1[3][20] = 5.92757e-05; 
    synthdata_cov_v1[3][21] = 8.71561e-05; 
    synthdata_cov_v1[3][22] = 5.22309e-05; 
    synthdata_cov_v1[3][23] = 7.74602e-05; 
    synthdata_cov_v1[4][0] = 0.000222557; 
    synthdata_cov_v1[4][1] = 0.000225539; 
    synthdata_cov_v1[4][2] = 0.000199471; 
    synthdata_cov_v1[4][3] = 0.000207873; 
    synthdata_cov_v1[4][4] = 0.00017759; 
    synthdata_cov_v1[4][5] = 0.000190677; 
    synthdata_cov_v1[4][6] = 0.000156992; 
    synthdata_cov_v1[4][7] = 0.000174014; 
    synthdata_cov_v1[4][8] = 0.000137756; 
    synthdata_cov_v1[4][9] = 0.000157954; 
    synthdata_cov_v1[4][10] = 0.00011997; 
    synthdata_cov_v1[4][11] = 0.000142575; 
    synthdata_cov_v1[4][12] = 0.000103731; 
    synthdata_cov_v1[4][13] = 0.000127964; 
    synthdata_cov_v1[4][14] = 8.91407e-05; 
    synthdata_cov_v1[4][15] = 0.00011422; 
    synthdata_cov_v1[4][16] = 7.63122e-05; 
    synthdata_cov_v1[4][17] = 0.000101451; 
    synthdata_cov_v1[4][18] = 6.53678e-05; 
    synthdata_cov_v1[4][19] = 8.97819e-05; 
    synthdata_cov_v1[4][20] = 5.6441e-05; 
    synthdata_cov_v1[4][21] = 7.935e-05; 
    synthdata_cov_v1[4][22] = 4.96778e-05; 
    synthdata_cov_v1[4][23] = 7.03116e-05; 
    synthdata_cov_v1[5][0] = 0.000237771; 
    synthdata_cov_v1[5][1] = 0.000241407; 
    synthdata_cov_v1[5][2] = 0.000213611; 
    synthdata_cov_v1[5][3] = 0.000223895; 
    synthdata_cov_v1[5][4] = 0.000190677; 
    synthdata_cov_v1[5][5] = 0.000206757; 
    synthdata_cov_v1[5][6] = 0.000169046; 
    synthdata_cov_v1[5][7] = 0.000190048; 
    synthdata_cov_v1[5][8] = 0.000148801; 
    synthdata_cov_v1[5][9] = 0.000173828; 
    synthdata_cov_v1[5][10] = 0.00013003; 
    synthdata_cov_v1[5][11] = 0.000158164; 
    synthdata_cov_v1[5][12] = 0.000112831; 
    synthdata_cov_v1[5][13] = 0.000143132; 
    synthdata_cov_v1[5][14] = 9.73087e-05; 
    synthdata_cov_v1[5][15] = 0.000128815; 
    synthdata_cov_v1[5][16] = 8.35785e-05; 
    synthdata_cov_v1[5][17] = 0.00011531; 
    synthdata_cov_v1[5][18] = 7.17646e-05; 
    synthdata_cov_v1[5][19] = 0.000102722; 
    synthdata_cov_v1[5][20] = 6.20031e-05; 
    synthdata_cov_v1[5][21] = 9.11713e-05; 
    synthdata_cov_v1[5][22] = 5.44427e-05; 
    synthdata_cov_v1[5][23] = 8.07937e-05; 
    synthdata_cov_v1[6][0] = 0.000191994; 
    synthdata_cov_v1[6][1] = 0.000194716; 
    synthdata_cov_v1[6][2] = 0.000174084; 
    synthdata_cov_v1[6][3] = 0.000181789; 
    synthdata_cov_v1[6][4] = 0.000156992; 
    synthdata_cov_v1[6][5] = 0.000169046; 
    synthdata_cov_v1[6][6] = 0.000140769; 
    synthdata_cov_v1[6][7] = 0.00015652; 
    synthdata_cov_v1[6][8] = 0.000125471; 
    synthdata_cov_v1[6][9] = 0.000144246; 
    synthdata_cov_v1[6][10] = 0.000111158; 
    synthdata_cov_v1[6][11] = 0.000132264; 
    synthdata_cov_v1[6][12] = 9.78963e-05; 
    synthdata_cov_v1[6][13] = 0.000120617; 
    synthdata_cov_v1[6][14] = 8.57553e-05; 
    synthdata_cov_v1[6][15] = 0.000109356; 
    synthdata_cov_v1[6][16] = 7.48124e-05; 
    synthdata_cov_v1[6][17] = 9.85357e-05; 
    synthdata_cov_v1[6][18] = 6.51516e-05; 
    synthdata_cov_v1[6][19] = 8.82208e-05; 
    synthdata_cov_v1[6][20] = 5.68643e-05; 
    synthdata_cov_v1[6][21] = 7.8482e-05; 
    synthdata_cov_v1[6][22] = 5.00506e-05; 
    synthdata_cov_v1[6][23] = 6.94e-05; 
    synthdata_cov_v1[7][0] = 0.000211601; 
    synthdata_cov_v1[7][1] = 0.000215188; 
    synthdata_cov_v1[7][2] = 0.000192392; 
    synthdata_cov_v1[7][3] = 0.000202591; 
    synthdata_cov_v1[7][4] = 0.000174014; 
    synthdata_cov_v1[7][5] = 0.000190048; 
    synthdata_cov_v1[7][6] = 0.00015652; 
    synthdata_cov_v1[7][7] = 0.000177577; 
    synthdata_cov_v1[7][8] = 0.000139967; 
    synthdata_cov_v1[7][9] = 0.000165201; 
    synthdata_cov_v1[7][10] = 0.000124415; 
    synthdata_cov_v1[7][11] = 0.000152943; 
    synthdata_cov_v1[7][12] = 0.000109932; 
    synthdata_cov_v1[7][13] = 0.00014083; 
    synthdata_cov_v1[7][14] = 9.65893e-05; 
    synthdata_cov_v1[7][15] = 0.000128896; 
    synthdata_cov_v1[7][16] = 8.44657e-05; 
    synthdata_cov_v1[7][17] = 0.000117173; 
    synthdata_cov_v1[7][18] = 7.36469e-05; 
    synthdata_cov_v1[7][19] = 0.000105703; 
    synthdata_cov_v1[7][20] = 6.42263e-05; 
    synthdata_cov_v1[7][21] = 9.45313e-05; 
    synthdata_cov_v1[7][22] = 5.6306e-05; 
    synthdata_cov_v1[7][23] = 8.37095e-05; 
    synthdata_cov_v1[8][0] = 0.000163832; 
    synthdata_cov_v1[8][1] = 0.000166305; 
    synthdata_cov_v1[8][2] = 0.000150553; 
    synthdata_cov_v1[8][3] = 0.000157581; 
    synthdata_cov_v1[8][4] = 0.000137756; 
    synthdata_cov_v1[8][5] = 0.000148801; 
    synthdata_cov_v1[8][6] = 0.000125471; 
    synthdata_cov_v1[8][7] = 0.000139967; 
    synthdata_cov_v1[8][8] = 0.000113733; 
    synthdata_cov_v1[8][9] = 0.000131086; 
    synthdata_cov_v1[8][10] = 0.000102576; 
    synthdata_cov_v1[8][11] = 0.000122164; 
    synthdata_cov_v1[8][12] = 9.20418e-05; 
    synthdata_cov_v1[8][13] = 0.000113208; 
    synthdata_cov_v1[8][14] = 8.21711e-05; 
    synthdata_cov_v1[8][15] = 0.000104227; 
    synthdata_cov_v1[8][16] = 7.30108e-05; 
    synthdata_cov_v1[8][17] = 9.52315e-05; 
    synthdata_cov_v1[8][18] = 6.46111e-05; 
    synthdata_cov_v1[8][19] = 8.62325e-05; 
    synthdata_cov_v1[8][20] = 5.70272e-05; 
    synthdata_cov_v1[8][21] = 7.7244e-05; 
    synthdata_cov_v1[8][22] = 5.03194e-05; 
    synthdata_cov_v1[8][23] = 6.82821e-05; 
    synthdata_cov_v1[9][0] = 0.000186879; 
    synthdata_cov_v1[9][1] = 0.000190395; 
    synthdata_cov_v1[9][2] = 0.000172175; 
    synthdata_cov_v1[9][3] = 0.000182222; 
    synthdata_cov_v1[9][4] = 0.000157954; 
    synthdata_cov_v1[9][5] = 0.000173828; 
    synthdata_cov_v1[9][6] = 0.000144246; 
    synthdata_cov_v1[9][7] = 0.000165201; 
    synthdata_cov_v1[9][8] = 0.000131086; 
    synthdata_cov_v1[9][9] = 0.000156329; 
    synthdata_cov_v1[9][10] = 0.000118509; 
    synthdata_cov_v1[9][11] = 0.0001472; 
    synthdata_cov_v1[9][12] = 0.000106556; 
    synthdata_cov_v1[9][13] = 0.0001378; 
    synthdata_cov_v1[9][14] = 9.52688e-05; 
    synthdata_cov_v1[9][15] = 0.000128113; 
    synthdata_cov_v1[9][16] = 8.46948e-05; 
    synthdata_cov_v1[9][17] = 0.000118125; 
    synthdata_cov_v1[9][18] = 7.48849e-05; 
    synthdata_cov_v1[9][19] = 0.000107817; 
    synthdata_cov_v1[9][20] = 6.58948e-05; 
    synthdata_cov_v1[9][21] = 9.71701e-05; 
    synthdata_cov_v1[9][22] = 5.77855e-05; 
    synthdata_cov_v1[9][23] = 8.61647e-05; 
    synthdata_cov_v1[10][0] = 0.000138226; 
    synthdata_cov_v1[10][1] = 0.000140458; 
    synthdata_cov_v1[10][2] = 0.000128997; 
    synthdata_cov_v1[10][3] = 0.000135371; 
    synthdata_cov_v1[10][4] = 0.00011997; 
    synthdata_cov_v1[10][5] = 0.00013003; 
    synthdata_cov_v1[10][6] = 0.000111158; 
    synthdata_cov_v1[10][7] = 0.000124415; 
    synthdata_cov_v1[10][8] = 0.000102576; 
    synthdata_cov_v1[10][9] = 0.000118509; 
    synthdata_cov_v1[10][10] = 9.42404e-05; 
    synthdata_cov_v1[10][11] = 0.000112291; 
    synthdata_cov_v1[10][12] = 8.61676e-05; 
    synthdata_cov_v1[10][13] = 0.000105736; 
    synthdata_cov_v1[10][14] = 7.8377e-05; 
    synthdata_cov_v1[10][15] = 9.88202e-05; 
    synthdata_cov_v1[10][16] = 7.08891e-05; 
    synthdata_cov_v1[10][17] = 9.15156e-05; 
    synthdata_cov_v1[10][18] = 6.37265e-05; 
    synthdata_cov_v1[10][19] = 8.37914e-05; 
    synthdata_cov_v1[10][20] = 5.69137e-05; 
    synthdata_cov_v1[10][21] = 7.56138e-05; 
    synthdata_cov_v1[10][22] = 5.04776e-05; 
    synthdata_cov_v1[10][23] = 6.69454e-05; 
    synthdata_cov_v1[11][0] = 0.000163776; 
    synthdata_cov_v1[11][1] = 0.000167197; 
    synthdata_cov_v1[11][2] = 0.000153083; 
    synthdata_cov_v1[11][3] = 0.000162903; 
    synthdata_cov_v1[11][4] = 0.000142575; 
    synthdata_cov_v1[11][5] = 0.000158164; 
    synthdata_cov_v1[11][6] = 0.000132264; 
    synthdata_cov_v1[11][7] = 0.000152943; 
    synthdata_cov_v1[11][8] = 0.000122164; 
    synthdata_cov_v1[11][9] = 0.0001472; 
    synthdata_cov_v1[11][10] = 0.000112291; 
    synthdata_cov_v1[11][11] = 0.000140892; 
    synthdata_cov_v1[11][12] = 0.00010266; 
    synthdata_cov_v1[11][13] = 0.000133972; 
    synthdata_cov_v1[11][14] = 9.32905e-05; 
    synthdata_cov_v1[11][15] = 0.000126386; 
    synthdata_cov_v1[11][16] = 8.42016e-05; 
    synthdata_cov_v1[11][17] = 0.000118076; 
    synthdata_cov_v1[11][18] = 7.54145e-05; 
    synthdata_cov_v1[11][19] = 0.000108976; 
    synthdata_cov_v1[11][20] = 6.69528e-05; 
    synthdata_cov_v1[11][21] = 9.90144e-05; 
    synthdata_cov_v1[11][22] = 5.8842e-05; 
    synthdata_cov_v1[11][23] = 8.81114e-05; 
    synthdata_cov_v1[12][0] = 0.00011534; 
    synthdata_cov_v1[12][1] = 0.000117345; 
    synthdata_cov_v1[12][2] = 0.000109546; 
    synthdata_cov_v1[12][3] = 0.00011529; 
    synthdata_cov_v1[12][4] = 0.000103731; 
    synthdata_cov_v1[12][5] = 0.000112831; 
    synthdata_cov_v1[12][6] = 9.78963e-05; 
    synthdata_cov_v1[12][7] = 0.000109932; 
    synthdata_cov_v1[12][8] = 9.20418e-05; 
    synthdata_cov_v1[12][9] = 0.000106556; 
    synthdata_cov_v1[12][10] = 8.61676e-05; 
    synthdata_cov_v1[12][11] = 0.00010266; 
    synthdata_cov_v1[12][12] = 8.02737e-05; 
    synthdata_cov_v1[12][13] = 9.81979e-05; 
    synthdata_cov_v1[12][14] = 7.43604e-05; 
    synthdata_cov_v1[12][15] = 9.31179e-05; 
    synthdata_cov_v1[12][16] = 6.84279e-05; 
    synthdata_cov_v1[12][17] = 8.73629e-05; 
    synthdata_cov_v1[12][18] = 6.24764e-05; 
    synthdata_cov_v1[12][19] = 8.08695e-05; 
    synthdata_cov_v1[12][20] = 5.65064e-05; 
    synthdata_cov_v1[12][21] = 7.3567e-05; 
    synthdata_cov_v1[12][22] = 5.05183e-05; 
    synthdata_cov_v1[12][23] = 6.53765e-05; 
    synthdata_cov_v1[13][0] = 0.000142483; 
    synthdata_cov_v1[13][1] = 0.000145782; 
    synthdata_cov_v1[13][2] = 0.000135252; 
    synthdata_cov_v1[13][3] = 0.000144764; 
    synthdata_cov_v1[13][4] = 0.000127964; 
    synthdata_cov_v1[13][5] = 0.000143132; 
    synthdata_cov_v1[13][6] = 0.000120617; 
    synthdata_cov_v1[13][7] = 0.00014083; 
    synthdata_cov_v1[13][8] = 0.000113208; 
    synthdata_cov_v1[13][9] = 0.0001378; 
    synthdata_cov_v1[13][10] = 0.000105736; 
    synthdata_cov_v1[13][11] = 0.000133972; 
    synthdata_cov_v1[13][12] = 9.81979e-05; 
    synthdata_cov_v1[13][13] = 0.000129274; 
    synthdata_cov_v1[13][14] = 9.05918e-05; 
    synthdata_cov_v1[13][15] = 0.000123622; 
    synthdata_cov_v1[13][16] = 8.29149e-05; 
    synthdata_cov_v1[13][17] = 0.000116926; 
    synthdata_cov_v1[13][18] = 7.51647e-05; 
    synthdata_cov_v1[13][19] = 0.000109084; 
    synthdata_cov_v1[13][20] = 6.73382e-05; 
    synthdata_cov_v1[13][21] = 9.99829e-05; 
    synthdata_cov_v1[13][22] = 5.94323e-05; 
    synthdata_cov_v1[13][23] = 8.94967e-05; 
    synthdata_cov_v1[14][0] = 9.53571e-05; 
    synthdata_cov_v1[14][1] = 9.71448e-05; 
    synthdata_cov_v1[14][2] = 9.23381e-05; 
    synthdata_cov_v1[14][3] = 9.74783e-05; 
    synthdata_cov_v1[14][4] = 8.91407e-05; 
    synthdata_cov_v1[14][5] = 9.73087e-05; 
    synthdata_cov_v1[14][6] = 8.57553e-05; 
    synthdata_cov_v1[14][7] = 9.65893e-05; 
    synthdata_cov_v1[14][8] = 8.21711e-05; 
    synthdata_cov_v1[14][9] = 9.52688e-05; 
    synthdata_cov_v1[14][10] = 7.8377e-05; 
    synthdata_cov_v1[14][11] = 9.32905e-05; 
    synthdata_cov_v1[14][12] = 7.43604e-05; 
    synthdata_cov_v1[14][13] = 9.05918e-05; 
    synthdata_cov_v1[14][14] = 7.01082e-05; 
    synthdata_cov_v1[14][15] = 8.71029e-05; 
    synthdata_cov_v1[14][16] = 6.56058e-05; 
    synthdata_cov_v1[14][17] = 8.27465e-05; 
    synthdata_cov_v1[14][18] = 6.08376e-05; 
    synthdata_cov_v1[14][19] = 7.74366e-05; 
    synthdata_cov_v1[14][20] = 5.57865e-05; 
    synthdata_cov_v1[14][21] = 7.10772e-05; 
    synthdata_cov_v1[14][22] = 5.0434e-05; 
    synthdata_cov_v1[14][23] = 6.35609e-05; 
    synthdata_cov_v1[15][0] = 0.000123212; 
    synthdata_cov_v1[15][1] = 0.00012636; 
    synthdata_cov_v1[15][2] = 0.000118834; 
    synthdata_cov_v1[15][3] = 0.000127947; 
    synthdata_cov_v1[15][4] = 0.00011422; 
    synthdata_cov_v1[15][5] = 0.000128815; 
    synthdata_cov_v1[15][6] = 0.000109356; 
    synthdata_cov_v1[15][7] = 0.000128896; 
    synthdata_cov_v1[15][8] = 0.000104227; 
    synthdata_cov_v1[15][9] = 0.000128113; 
    synthdata_cov_v1[15][10] = 9.88202e-05; 
    synthdata_cov_v1[15][11] = 0.000126386; 
    synthdata_cov_v1[15][12] = 9.31179e-05; 
    synthdata_cov_v1[15][13] = 0.000123622; 
    synthdata_cov_v1[15][14] = 8.71029e-05; 
    synthdata_cov_v1[15][15] = 0.000119719; 
    synthdata_cov_v1[15][16] = 8.0756e-05; 
    synthdata_cov_v1[15][17] = 0.000114566; 
    synthdata_cov_v1[15][18] = 7.40565e-05; 
    synthdata_cov_v1[15][19] = 0.000108034; 
    synthdata_cov_v1[15][20] = 6.69821e-05; 
    synthdata_cov_v1[15][21] = 9.99853e-05; 
    synthdata_cov_v1[15][22] = 5.95081e-05; 
    synthdata_cov_v1[15][23] = 9.02614e-05; 
    synthdata_cov_v1[16][0] = 7.84721e-05; 
    synthdata_cov_v1[16][1] = 8.0056e-05; 
    synthdata_cov_v1[16][2] = 7.75269e-05; 
    synthdata_cov_v1[16][3] = 8.20911e-05; 
    synthdata_cov_v1[16][4] = 7.63122e-05; 
    synthdata_cov_v1[16][5] = 8.35785e-05; 
    synthdata_cov_v1[16][6] = 7.48124e-05; 
    synthdata_cov_v1[16][7] = 8.44657e-05; 
    synthdata_cov_v1[16][8] = 7.30108e-05; 
    synthdata_cov_v1[16][9] = 8.46948e-05; 
    synthdata_cov_v1[16][10] = 7.08891e-05; 
    synthdata_cov_v1[16][11] = 8.42016e-05; 
    synthdata_cov_v1[16][12] = 6.84279e-05; 
    synthdata_cov_v1[16][13] = 8.29149e-05; 
    synthdata_cov_v1[16][14] = 6.56058e-05; 
    synthdata_cov_v1[16][15] = 8.0756e-05; 
    synthdata_cov_v1[16][16] = 6.23998e-05; 
    synthdata_cov_v1[16][17] = 7.76369e-05; 
    synthdata_cov_v1[16][18] = 5.87848e-05; 
    synthdata_cov_v1[16][19] = 7.34601e-05; 
    synthdata_cov_v1[16][20] = 5.47337e-05; 
    synthdata_cov_v1[16][21] = 6.81161e-05; 
    synthdata_cov_v1[16][22] = 5.02165e-05; 
    synthdata_cov_v1[16][23] = 6.14829e-05; 
    synthdata_cov_v1[17][0] = 0.000106201; 
    synthdata_cov_v1[17][1] = 0.000109166; 
    synthdata_cov_v1[17][2] = 0.000104; 
    synthdata_cov_v1[17][3] = 0.000112616; 
    synthdata_cov_v1[17][4] = 0.000101451; 
    synthdata_cov_v1[17][5] = 0.00011531; 
    synthdata_cov_v1[17][6] = 9.85357e-05; 
    synthdata_cov_v1[17][7] = 0.000117173; 
    synthdata_cov_v1[17][8] = 9.52315e-05; 
    synthdata_cov_v1[17][9] = 0.000118125; 
    synthdata_cov_v1[17][10] = 9.15156e-05; 
    synthdata_cov_v1[17][11] = 0.000118076; 
    synthdata_cov_v1[17][12] = 8.73629e-05; 
    synthdata_cov_v1[17][13] = 0.000116926; 
    synthdata_cov_v1[17][14] = 8.27465e-05; 
    synthdata_cov_v1[17][15] = 0.000114566; 
    synthdata_cov_v1[17][16] = 7.76369e-05; 
    synthdata_cov_v1[17][17] = 0.000110872; 
    synthdata_cov_v1[17][18] = 7.20023e-05; 
    synthdata_cov_v1[17][19] = 0.000105708; 
    synthdata_cov_v1[17][20] = 6.58079e-05; 
    synthdata_cov_v1[17][21] = 9.89209e-05; 
    synthdata_cov_v1[17][22] = 5.90158e-05; 
    synthdata_cov_v1[17][23] = 9.034e-05; 
    synthdata_cov_v1[18][0] = 6.48991e-05; 
    synthdata_cov_v1[18][1] = 6.6293e-05; 
    synthdata_cov_v1[18][2] = 6.52779e-05; 
    synthdata_cov_v1[18][3] = 6.92958e-05; 
    synthdata_cov_v1[18][4] = 6.53678e-05; 
    synthdata_cov_v1[18][5] = 7.17646e-05; 
    synthdata_cov_v1[18][6] = 6.51516e-05; 
    synthdata_cov_v1[18][7] = 7.36469e-05; 
    synthdata_cov_v1[18][8] = 6.46111e-05; 
    synthdata_cov_v1[18][9] = 7.48849e-05; 
    synthdata_cov_v1[18][10] = 6.37265e-05; 
    synthdata_cov_v1[18][11] = 7.54145e-05; 
    synthdata_cov_v1[18][12] = 6.24764e-05; 
    synthdata_cov_v1[18][13] = 7.51647e-05; 
    synthdata_cov_v1[18][14] = 6.08376e-05; 
    synthdata_cov_v1[18][15] = 7.40565e-05; 
    synthdata_cov_v1[18][16] = 5.87848e-05; 
    synthdata_cov_v1[18][17] = 7.20023e-05; 
    synthdata_cov_v1[18][18] = 5.62908e-05; 
    synthdata_cov_v1[18][19] = 6.89041e-05; 
    synthdata_cov_v1[18][20] = 5.33257e-05; 
    synthdata_cov_v1[18][21] = 6.46525e-05; 
    synthdata_cov_v1[18][22] = 4.98568e-05; 
    synthdata_cov_v1[18][23] = 5.91251e-05; 
    synthdata_cov_v1[19][0] = 9.17168e-05; 
    synthdata_cov_v1[19][1] = 9.44623e-05; 
    synthdata_cov_v1[19][2] = 9.09399e-05; 
    synthdata_cov_v1[19][3] = 9.89512e-05; 
    synthdata_cov_v1[19][4] = 8.97819e-05; 
    synthdata_cov_v1[19][5] = 0.000102722; 
    synthdata_cov_v1[19][6] = 8.82208e-05; 
    synthdata_cov_v1[19][7] = 0.000105703; 
    synthdata_cov_v1[19][8] = 8.62325e-05; 
    synthdata_cov_v1[19][9] = 0.000107817; 
    synthdata_cov_v1[19][10] = 8.37914e-05; 
    synthdata_cov_v1[19][11] = 0.000108976; 
    synthdata_cov_v1[19][12] = 8.08695e-05; 
    synthdata_cov_v1[19][13] = 0.000109084; 
    synthdata_cov_v1[19][14] = 7.74366e-05; 
    synthdata_cov_v1[19][15] = 0.000108034; 
    synthdata_cov_v1[19][16] = 7.34601e-05; 
    synthdata_cov_v1[19][17] = 0.000105708; 
    synthdata_cov_v1[19][18] = 6.89041e-05; 
    synthdata_cov_v1[19][19] = 0.000101972; 
    synthdata_cov_v1[19][20] = 6.373e-05; 
    synthdata_cov_v1[19][21] = 9.66775e-05; 
    synthdata_cov_v1[19][22] = 5.78953e-05; 
    synthdata_cov_v1[19][23] = 8.9659e-05; 
    synthdata_cov_v1[20][0] = 5.48713e-05; 
    synthdata_cov_v1[20][1] = 5.60898e-05; 
    synthdata_cov_v1[20][2] = 5.57721e-05; 
    synthdata_cov_v1[20][3] = 5.92757e-05; 
    synthdata_cov_v1[20][4] = 5.6441e-05; 
    synthdata_cov_v1[20][5] = 6.20031e-05; 
    synthdata_cov_v1[20][6] = 5.68643e-05; 
    synthdata_cov_v1[20][7] = 6.42263e-05; 
    synthdata_cov_v1[20][8] = 5.70272e-05; 
    synthdata_cov_v1[20][9] = 6.58948e-05; 
    synthdata_cov_v1[20][10] = 5.69137e-05; 
    synthdata_cov_v1[20][11] = 6.69528e-05; 
    synthdata_cov_v1[20][12] = 5.65064e-05; 
    synthdata_cov_v1[20][13] = 6.73382e-05; 
    synthdata_cov_v1[20][14] = 5.57865e-05; 
    synthdata_cov_v1[20][15] = 6.69821e-05; 
    synthdata_cov_v1[20][16] = 5.47337e-05; 
    synthdata_cov_v1[20][17] = 6.58079e-05; 
    synthdata_cov_v1[20][18] = 5.33257e-05; 
    synthdata_cov_v1[20][19] = 6.373e-05; 
    synthdata_cov_v1[20][20] = 5.15383e-05; 
    synthdata_cov_v1[20][21] = 6.06527e-05; 
    synthdata_cov_v1[20][22] = 4.93452e-05; 
    synthdata_cov_v1[20][23] = 5.6469e-05; 
    synthdata_cov_v1[21][0] = 8.00579e-05; 
    synthdata_cov_v1[21][1] = 8.25457e-05; 
    synthdata_cov_v1[21][2] = 7.98689e-05; 
    synthdata_cov_v1[21][3] = 8.71561e-05; 
    synthdata_cov_v1[21][4] = 7.935e-05; 
    synthdata_cov_v1[21][5] = 9.11713e-05; 
    synthdata_cov_v1[21][6] = 7.8482e-05; 
    synthdata_cov_v1[21][7] = 9.45313e-05; 
    synthdata_cov_v1[21][8] = 7.7244e-05; 
    synthdata_cov_v1[21][9] = 9.71701e-05; 
    synthdata_cov_v1[21][10] = 7.56138e-05; 
    synthdata_cov_v1[21][11] = 9.90144e-05; 
    synthdata_cov_v1[21][12] = 7.3567e-05; 
    synthdata_cov_v1[21][13] = 9.99829e-05; 
    synthdata_cov_v1[21][14] = 7.10772e-05; 
    synthdata_cov_v1[21][15] = 9.99853e-05; 
    synthdata_cov_v1[21][16] = 6.81161e-05; 
    synthdata_cov_v1[21][17] = 9.89209e-05; 
    synthdata_cov_v1[21][18] = 6.46525e-05; 
    synthdata_cov_v1[21][19] = 9.66775e-05; 
    synthdata_cov_v1[21][20] = 6.06527e-05; 
    synthdata_cov_v1[21][21] = 9.31295e-05; 
    synthdata_cov_v1[21][22] = 5.60798e-05; 
    synthdata_cov_v1[21][23] = 8.81363e-05; 
    synthdata_cov_v1[22][0] = 4.86435e-05; 
    synthdata_cov_v1[22][1] = 4.97025e-05; 
    synthdata_cov_v1[22][2] = 4.9207e-05; 
    synthdata_cov_v1[22][3] = 5.22309e-05; 
    synthdata_cov_v1[22][4] = 4.96778e-05; 
    synthdata_cov_v1[22][5] = 5.44427e-05; 
    synthdata_cov_v1[22][6] = 5.00506e-05; 
    synthdata_cov_v1[22][7] = 5.6306e-05; 
    synthdata_cov_v1[22][8] = 5.03194e-05; 
    synthdata_cov_v1[22][9] = 5.77855e-05; 
    synthdata_cov_v1[22][10] = 5.04776e-05; 
    synthdata_cov_v1[22][11] = 5.8842e-05; 
    synthdata_cov_v1[22][12] = 5.05183e-05; 
    synthdata_cov_v1[22][13] = 5.94323e-05; 
    synthdata_cov_v1[22][14] = 5.0434e-05; 
    synthdata_cov_v1[22][15] = 5.95081e-05; 
    synthdata_cov_v1[22][16] = 5.02165e-05; 
    synthdata_cov_v1[22][17] = 5.90158e-05; 
    synthdata_cov_v1[22][18] = 4.98568e-05; 
    synthdata_cov_v1[22][19] = 5.78953e-05; 
    synthdata_cov_v1[22][20] = 4.93452e-05; 
    synthdata_cov_v1[22][21] = 5.60798e-05; 
    synthdata_cov_v1[22][22] = 4.86711e-05; 
    synthdata_cov_v1[22][23] = 5.34941e-05; 
    synthdata_cov_v1[23][0] = 7.15609e-05; 
    synthdata_cov_v1[23][1] = 7.37481e-05; 
    synthdata_cov_v1[23][2] = 7.10283e-05; 
    synthdata_cov_v1[23][3] = 7.74602e-05; 
    synthdata_cov_v1[23][4] = 7.03116e-05; 
    synthdata_cov_v1[23][5] = 8.07937e-05; 
    synthdata_cov_v1[23][6] = 6.94e-05; 
    synthdata_cov_v1[23][7] = 8.37095e-05; 
    synthdata_cov_v1[23][8] = 6.82821e-05; 
    synthdata_cov_v1[23][9] = 8.61647e-05; 
    synthdata_cov_v1[23][10] = 6.69454e-05; 
    synthdata_cov_v1[23][11] = 8.81114e-05; 
    synthdata_cov_v1[23][12] = 6.53765e-05; 
    synthdata_cov_v1[23][13] = 8.94967e-05; 
    synthdata_cov_v1[23][14] = 6.35609e-05; 
    synthdata_cov_v1[23][15] = 9.02614e-05; 
    synthdata_cov_v1[23][16] = 6.14829e-05; 
    synthdata_cov_v1[23][17] = 9.034e-05; 
    synthdata_cov_v1[23][18] = 5.91251e-05; 
    synthdata_cov_v1[23][19] = 8.9659e-05; 
    synthdata_cov_v1[23][20] = 5.6469e-05; 
    synthdata_cov_v1[23][21] = 8.81363e-05; 
    synthdata_cov_v1[23][22] = 5.34941e-05; 
    synthdata_cov_v1[23][23] = 8.56799e-05; 


    synthdata_mean_v3[0] = 0.660485; 
    synthdata_mean_v3[1] = 0.666869; 
    synthdata_mean_v3[2] = 0.682053; 
    synthdata_mean_v3[3] = 0.702525; 
    synthdata_mean_v3[4] = 0.702698; 
    synthdata_mean_v3[5] = 0.739092; 
    synthdata_mean_v3[6] = 0.722641; 
    synthdata_mean_v3[7] = 0.776898; 
    synthdata_mean_v3[8] = 0.742134; 
    synthdata_mean_v3[9] = 0.816322; 
    synthdata_mean_v3[10] = 0.761462; 
    synthdata_mean_v3[11] = 0.857803; 
    synthdata_mean_v3[12] = 0.780949; 
    synthdata_mean_v3[13] = 0.901847; 
    synthdata_mean_v3[14] = 0.800961; 
    synthdata_mean_v3[15] = 0.949039; 
    synthdata_mean_v3[16] = 0.821914; 
    synthdata_mean_v3[17] = 1.00006; 
    synthdata_mean_v3[18] = 0.844281; 
    synthdata_mean_v3[19] = 1.05568; 
    synthdata_mean_v3[20] = 0.868597; 
    synthdata_mean_v3[21] = 1.11683; 
    synthdata_mean_v3[22] = 0.895472; 
    synthdata_mean_v3[23] = 1.18454; 
    synthdata_cov_v3[0][0] = 0.000300279; 
    synthdata_cov_v3[0][1] = 0.00030225; 
    synthdata_cov_v3[0][2] = 0.000258239; 
    synthdata_cov_v3[0][3] = 0.000263748; 
    synthdata_cov_v3[0][4] = 0.000220634; 
    synthdata_cov_v3[0][5] = 0.000229178; 
    synthdata_cov_v3[0][6] = 0.000187365; 
    synthdata_cov_v3[0][7] = 0.000198477; 
    synthdata_cov_v3[0][8] = 0.000158306; 
    synthdata_cov_v3[0][9] = 0.000171542; 
    synthdata_cov_v3[0][10] = 0.000133306; 
    synthdata_cov_v3[0][11] = 0.000148231; 
    synthdata_cov_v3[0][12] = 0.000112179; 
    synthdata_cov_v3[0][13] = 0.000128346; 
    synthdata_cov_v3[0][14] = 9.47038e-05; 
    synthdata_cov_v3[0][15] = 0.000111631; 
    synthdata_cov_v3[0][16] = 8.06163e-05; 
    synthdata_cov_v3[0][17] = 9.77524e-05; 
    synthdata_cov_v3[0][18] = 6.96037e-05; 
    synthdata_cov_v3[0][19] = 8.62915e-05; 
    synthdata_cov_v3[0][20] = 6.12968e-05; 
    synthdata_cov_v3[0][21] = 7.6723e-05; 
    synthdata_cov_v3[0][22] = 5.52616e-05; 
    synthdata_cov_v3[0][23] = 6.83961e-05; 
    synthdata_cov_v3[1][0] = 0.00030225; 
    synthdata_cov_v3[1][1] = 0.000305538; 
    synthdata_cov_v3[1][2] = 0.00026067; 
    synthdata_cov_v3[1][3] = 0.000269571; 
    synthdata_cov_v3[1][4] = 0.000223278; 
    synthdata_cov_v3[1][5] = 0.000236581; 
    synthdata_cov_v3[1][6] = 0.000190005; 
    synthdata_cov_v3[1][7] = 0.000206588; 
    synthdata_cov_v3[1][8] = 0.000160762; 
    synthdata_cov_v3[1][9] = 0.000179599; 
    synthdata_cov_v3[1][10] = 0.000135437; 
    synthdata_cov_v3[1][11] = 0.0001556; 
    synthdata_cov_v3[1][12] = 0.000113893; 
    synthdata_cov_v3[1][13] = 0.000134554; 
    synthdata_cov_v3[1][14] = 9.59622e-05; 
    synthdata_cov_v3[1][15] = 0.000116394; 
    synthdata_cov_v3[1][16] = 8.14407e-05; 
    synthdata_cov_v3[1][17] = 0.00010102; 
    synthdata_cov_v3[1][18] = 7.00857e-05; 
    synthdata_cov_v3[1][19] = 8.82888e-05; 
    synthdata_cov_v3[1][20] = 6.16075e-05; 
    synthdata_cov_v3[1][21] = 7.80063e-05; 
    synthdata_cov_v3[1][22] = 5.56626e-05; 
    synthdata_cov_v3[1][23] = 6.99167e-05; 
    synthdata_cov_v3[2][0] = 0.000258239; 
    synthdata_cov_v3[2][1] = 0.00026067; 
    synthdata_cov_v3[2][2] = 0.00024302; 
    synthdata_cov_v3[2][3] = 0.000250034; 
    synthdata_cov_v3[2][4] = 0.000225252; 
    synthdata_cov_v3[2][5] = 0.000236363; 
    synthdata_cov_v3[2][6] = 0.000205442; 
    synthdata_cov_v3[2][7] = 0.00022004; 
    synthdata_cov_v3[2][8] = 0.000184171; 
    synthdata_cov_v3[2][9] = 0.000201533; 
    synthdata_cov_v3[2][10] = 0.000162095; 
    synthdata_cov_v3[2][11] = 0.000181407; 
    synthdata_cov_v3[2][12] = 0.000139964; 
    synthdata_cov_v3[2][13] = 0.000160341; 
    synthdata_cov_v3[2][14] = 0.000118624; 
    synthdata_cov_v3[2][15] = 0.000139148; 
    synthdata_cov_v3[2][16] = 9.9039e-05; 
    synthdata_cov_v3[2][17] = 0.000118796; 
    synthdata_cov_v3[2][18] = 8.23037e-05; 
    synthdata_cov_v3[2][19] = 0.000100438; 
    synthdata_cov_v3[2][20] = 6.96608e-05; 
    synthdata_cov_v3[2][21] = 8.54428e-05; 
    synthdata_cov_v3[2][22] = 6.25235e-05; 
    synthdata_cov_v3[2][23] = 7.54327e-05; 
    synthdata_cov_v3[3][0] = 0.000263748; 
    synthdata_cov_v3[3][1] = 0.000269571; 
    synthdata_cov_v3[3][2] = 0.000250034; 
    synthdata_cov_v3[3][3] = 0.00026582; 
    synthdata_cov_v3[3][4] = 0.00023302; 
    synthdata_cov_v3[3][5] = 0.000256496; 
    synthdata_cov_v3[3][6] = 0.000213305; 
    synthdata_cov_v3[3][7] = 0.000242209; 
    synthdata_cov_v3[3][8] = 0.000191573; 
    synthdata_cov_v3[3][9] = 0.000223701; 
    synthdata_cov_v3[3][10] = 0.000168601; 
    synthdata_cov_v3[3][11] = 0.00020188; 
    synthdata_cov_v3[3][12] = 0.000145272; 
    synthdata_cov_v3[3][13] = 0.000177838; 
    synthdata_cov_v3[3][14] = 0.000122592; 
    synthdata_cov_v3[3][15] = 0.000152888; 
    synthdata_cov_v3[3][16] = 0.0001017; 
    synthdata_cov_v3[3][17] = 0.000128603; 
    synthdata_cov_v3[3][18] = 8.38941e-05; 
    synthdata_cov_v3[3][19] = 0.000106857; 
    synthdata_cov_v3[3][20] = 7.06489e-05; 
    synthdata_cov_v3[3][21] = 8.98853e-05; 
    synthdata_cov_v3[3][22] = 6.36416e-05; 
    synthdata_cov_v3[3][23] = 8.03427e-05; 
    synthdata_cov_v3[4][0] = 0.000220634; 
    synthdata_cov_v3[4][1] = 0.000223278; 
    synthdata_cov_v3[4][2] = 0.000225252; 
    synthdata_cov_v3[4][3] = 0.00023302; 
    synthdata_cov_v3[4][4] = 0.000222431; 
    synthdata_cov_v3[4][5] = 0.000234891; 
    synthdata_cov_v3[4][6] = 0.000213091; 
    synthdata_cov_v3[4][7] = 0.000229572; 
    synthdata_cov_v3[4][8] = 0.000198286; 
    synthdata_cov_v3[4][9] = 0.000217909; 
    synthdata_cov_v3[4][10] = 0.00017922; 
    synthdata_cov_v3[4][11] = 0.000200941; 
    synthdata_cov_v3[4][12] = 0.000157271; 
    synthdata_cov_v3[4][13] = 0.000179931; 
    synthdata_cov_v3[4][14] = 0.000134009; 
    synthdata_cov_v3[4][15] = 0.000156409; 
    synthdata_cov_v3[4][16] = 0.000111229; 
    synthdata_cov_v3[4][17] = 0.000132217; 
    synthdata_cov_v3[4][18] = 9.09752e-05; 
    synthdata_cov_v3[4][19] = 0.000109563; 
    synthdata_cov_v3[4][20] = 7.55836e-05; 
    synthdata_cov_v3[4][21] = 9.10902e-05; 
    synthdata_cov_v3[4][22] = 6.77183e-05; 
    synthdata_cov_v3[4][23] = 7.99518e-05; 
    synthdata_cov_v3[5][0] = 0.000229178; 
    synthdata_cov_v3[5][1] = 0.000236581; 
    synthdata_cov_v3[5][2] = 0.000236363; 
    synthdata_cov_v3[5][3] = 0.000256496; 
    synthdata_cov_v3[5][4] = 0.000234891; 
    synthdata_cov_v3[5][5] = 0.000264885; 
    synthdata_cov_v3[5][6] = 0.000225824; 
    synthdata_cov_v3[5][7] = 0.000262744; 
    synthdata_cov_v3[5][8] = 0.000210379; 
    synthdata_cov_v3[5][9] = 0.000251311; 
    synthdata_cov_v3[5][10] = 0.000189949; 
    synthdata_cov_v3[5][11] = 0.000232104; 
    synthdata_cov_v3[5][12] = 0.000166122; 
    synthdata_cov_v3[5][13] = 0.000206972; 
    synthdata_cov_v3[5][14] = 0.000140717; 
    synthdata_cov_v3[5][15] = 0.000178156; 
    synthdata_cov_v3[5][16] = 0.000115804; 
    synthdata_cov_v3[5][17] = 0.000148348; 
    synthdata_cov_v3[5][18] = 9.37489e-05; 
    synthdata_cov_v3[5][19] = 0.000120784; 
    synthdata_cov_v3[5][20] = 7.72498e-05; 
    synthdata_cov_v3[5][21] = 9.93304e-05; 
    synthdata_cov_v3[5][22] = 6.93865e-05; 
    synthdata_cov_v3[5][23] = 8.86054e-05; 
    synthdata_cov_v3[6][0] = 0.000187365; 
    synthdata_cov_v3[6][1] = 0.000190005; 
    synthdata_cov_v3[6][2] = 0.000205442; 
    synthdata_cov_v3[6][3] = 0.000213305; 
    synthdata_cov_v3[6][4] = 0.000213091; 
    synthdata_cov_v3[6][5] = 0.000225824; 
    synthdata_cov_v3[6][6] = 0.000211463; 
    synthdata_cov_v3[6][7] = 0.000228405; 
    synthdata_cov_v3[6][8] = 0.000201879; 
    synthdata_cov_v3[6][9] = 0.000222102; 
    synthdata_cov_v3[6][10] = 0.000185853; 
    synthdata_cov_v3[6][11] = 0.000208215; 
    synthdata_cov_v3[6][12] = 0.00016512; 
    synthdata_cov_v3[6][13] = 0.000188333; 
    synthdata_cov_v3[6][14] = 0.000141663; 
    synthdata_cov_v3[6][15] = 0.000164386; 
    synthdata_cov_v3[6][16] = 0.000117747; 
    synthdata_cov_v3[6][17] = 0.000138705; 
    synthdata_cov_v3[6][18] = 9.59603e-05; 
    synthdata_cov_v3[6][19] = 0.000114092; 
    synthdata_cov_v3[6][20] = 7.92611e-05; 
    synthdata_cov_v3[6][21] = 9.39058e-05; 
    synthdata_cov_v3[6][22] = 7.10284e-05; 
    synthdata_cov_v3[6][23] = 8.21656e-05; 
    synthdata_cov_v3[7][0] = 0.000198477; 
    synthdata_cov_v3[7][1] = 0.000206588; 
    synthdata_cov_v3[7][2] = 0.00022004; 
    synthdata_cov_v3[7][3] = 0.000242209; 
    synthdata_cov_v3[7][4] = 0.000229572; 
    synthdata_cov_v3[7][5] = 0.000262744; 
    synthdata_cov_v3[7][6] = 0.000228405; 
    synthdata_cov_v3[7][7] = 0.000269401; 
    synthdata_cov_v3[7][8] = 0.000218069; 
    synthdata_cov_v3[7][9] = 0.000263681; 
    synthdata_cov_v3[7][10] = 0.000200318; 
    synthdata_cov_v3[7][11] = 0.000247437; 
    synthdata_cov_v3[7][12] = 0.000177157; 
    synthdata_cov_v3[7][13] = 0.000222933; 
    synthdata_cov_v3[7][14] = 0.000150883; 
    synthdata_cov_v3[7][15] = 0.000192915; 
    synthdata_cov_v3[7][16] = 0.000124117; 
    synthdata_cov_v3[7][17] = 0.000160697; 
    synthdata_cov_v3[7][18] = 9.98542e-05; 
    synthdata_cov_v3[7][19] = 0.000130263; 
    synthdata_cov_v3[7][20] = 8.15184e-05; 
    synthdata_cov_v3[7][21] = 0.000106388; 
    synthdata_cov_v3[7][22] = 7.30195e-05; 
    synthdata_cov_v3[7][23] = 9.47789e-05; 
    synthdata_cov_v3[8][0] = 0.000158306; 
    synthdata_cov_v3[8][1] = 0.000160762; 
    synthdata_cov_v3[8][2] = 0.000184171; 
    synthdata_cov_v3[8][3] = 0.000191573; 
    synthdata_cov_v3[8][4] = 0.000198286; 
    synthdata_cov_v3[8][5] = 0.000210379; 
    synthdata_cov_v3[8][6] = 0.000201879; 
    synthdata_cov_v3[8][7] = 0.000218069; 
    synthdata_cov_v3[8][8] = 0.000196358; 
    synthdata_cov_v3[8][9] = 0.000215757; 
    synthdata_cov_v3[8][10] = 0.000183343; 
    synthdata_cov_v3[8][11] = 0.000204821; 
    synthdata_cov_v3[8][12] = 0.000164687; 
    synthdata_cov_v3[8][13] = 0.00018695; 
    synthdata_cov_v3[8][14] = 0.000142511; 
    synthdata_cov_v3[8][15] = 0.0001642; 
    synthdata_cov_v3[8][16] = 0.000119242; 
    synthdata_cov_v3[8][17] = 0.000139057; 
    synthdata_cov_v3[8][18] = 9.76544e-05; 
    synthdata_cov_v3[8][19] = 0.000114515; 
    synthdata_cov_v3[8][20] = 8.09199e-05; 
    synthdata_cov_v3[8][21] = 9.41684e-05; 
    synthdata_cov_v3[8][22] = 7.26645e-05; 
    synthdata_cov_v3[8][23] = 8.23193e-05; 
    synthdata_cov_v3[9][0] = 0.000171542; 
    synthdata_cov_v3[9][1] = 0.000179599; 
    synthdata_cov_v3[9][2] = 0.000201533; 
    synthdata_cov_v3[9][3] = 0.000223701; 
    synthdata_cov_v3[9][4] = 0.000217909; 
    synthdata_cov_v3[9][5] = 0.000251311; 
    synthdata_cov_v3[9][6] = 0.000222102; 
    synthdata_cov_v3[9][7] = 0.000263681; 
    synthdata_cov_v3[9][8] = 0.000215757; 
    synthdata_cov_v3[9][9] = 0.00026238; 
    synthdata_cov_v3[9][10] = 0.000200761; 
    synthdata_cov_v3[9][11] = 0.000249345; 
    synthdata_cov_v3[9][12] = 0.000179278; 
    synthdata_cov_v3[9][13] = 0.000226949; 
    synthdata_cov_v3[9][14] = 0.000153781; 
    synthdata_cov_v3[9][15] = 0.000198076; 
    synthdata_cov_v3[9][16] = 0.000127101; 
    synthdata_cov_v3[9][17] = 0.000166212; 
    synthdata_cov_v3[9][18] = 0.000102473; 
    synthdata_cov_v3[9][19] = 0.000135551; 
    synthdata_cov_v3[9][20] = 8.3596e-05; 
    synthdata_cov_v3[9][21] = 0.000111128; 
    synthdata_cov_v3[9][22] = 7.46976e-05; 
    synthdata_cov_v3[9][23] = 9.89633e-05; 
    synthdata_cov_v3[10][0] = 0.000133306; 
    synthdata_cov_v3[10][1] = 0.000135437; 
    synthdata_cov_v3[10][2] = 0.000162095; 
    synthdata_cov_v3[10][3] = 0.000168601; 
    synthdata_cov_v3[10][4] = 0.00017922; 
    synthdata_cov_v3[10][5] = 0.000189949; 
    synthdata_cov_v3[10][6] = 0.000185853; 
    synthdata_cov_v3[10][7] = 0.000200318; 
    synthdata_cov_v3[10][8] = 0.000183343; 
    synthdata_cov_v3[10][9] = 0.000200761; 
    synthdata_cov_v3[10][10] = 0.00017324; 
    synthdata_cov_v3[10][11] = 0.000192585; 
    synthdata_cov_v3[10][12] = 0.00015732; 
    synthdata_cov_v3[10][13] = 0.000177393; 
    synthdata_cov_v3[10][14] = 0.000137617; 
    synthdata_cov_v3[10][15] = 0.000157139; 
    synthdata_cov_v3[10][16] = 0.000116461; 
    synthdata_cov_v3[10][17] = 0.000134191; 
    synthdata_cov_v3[10][18] = 9.65133e-05; 
    synthdata_cov_v3[10][19] = 0.000111402; 
    synthdata_cov_v3[10][20] = 8.08213e-05; 
    synthdata_cov_v3[10][21] = 9.22e-05; 
    synthdata_cov_v3[10][22] = 7.28689e-05; 
    synthdata_cov_v3[10][23] = 8.06956e-05; 
    synthdata_cov_v3[11][0] = 0.000148231; 
    synthdata_cov_v3[11][1] = 0.0001556; 
    synthdata_cov_v3[11][2] = 0.000181407; 
    synthdata_cov_v3[11][3] = 0.00020188; 
    synthdata_cov_v3[11][4] = 0.000200941; 
    synthdata_cov_v3[11][5] = 0.000232104; 
    synthdata_cov_v3[11][6] = 0.000208215; 
    synthdata_cov_v3[11][7] = 0.000247437; 
    synthdata_cov_v3[11][8] = 0.000204821; 
    synthdata_cov_v3[11][9] = 0.000249345; 
    synthdata_cov_v3[11][10] = 0.000192585; 
    synthdata_cov_v3[11][11] = 0.00023964; 
    synthdata_cov_v3[11][12] = 0.000173603; 
    synthdata_cov_v3[11][13] = 0.000220547; 
    synthdata_cov_v3[11][14] = 0.000150273; 
    synthdata_cov_v3[11][15] = 0.000194775; 
    synthdata_cov_v3[11][16] = 0.000125339; 
    synthdata_cov_v3[11][17] = 0.000165602; 
    synthdata_cov_v3[11][18] = 0.000101939; 
    synthdata_cov_v3[11][19] = 0.000136978; 
    synthdata_cov_v3[11][20] = 8.3664e-05; 
    synthdata_cov_v3[11][21] = 0.000113647; 
    synthdata_cov_v3[11][22] = 7.46188e-05; 
    synthdata_cov_v3[11][23] = 0.00010129; 
    synthdata_cov_v3[12][0] = 0.000112179; 
    synthdata_cov_v3[12][1] = 0.000113893; 
    synthdata_cov_v3[12][2] = 0.000139964; 
    synthdata_cov_v3[12][3] = 0.000145272; 
    synthdata_cov_v3[12][4] = 0.000157271; 
    synthdata_cov_v3[12][5] = 0.000166122; 
    synthdata_cov_v3[12][6] = 0.00016512; 
    synthdata_cov_v3[12][7] = 0.000177157; 
    synthdata_cov_v3[12][8] = 0.000164687; 
    synthdata_cov_v3[12][9] = 0.000179278; 
    synthdata_cov_v3[12][10] = 0.00015732; 
    synthdata_cov_v3[12][11] = 0.000173603; 
    synthdata_cov_v3[12][12] = 0.000144567; 
    synthdata_cov_v3[12][13] = 0.000161511; 
    synthdata_cov_v3[12][14] = 0.000128203; 
    synthdata_cov_v3[12][15] = 0.000144684; 
    synthdata_cov_v3[12][16] = 0.00011026; 
    synthdata_cov_v3[12][17] = 0.00012516; 
    synthdata_cov_v3[12][18] = 9.3061e-05; 
    synthdata_cov_v3[12][19] = 0.000105402; 
    synthdata_cov_v3[12][20] = 7.92667e-05; 
    synthdata_cov_v3[12][21] = 8.83717e-05; 
    synthdata_cov_v3[12][22] = 7.19205e-05; 
    synthdata_cov_v3[12][23] = 7.76197e-05; 
    synthdata_cov_v3[13][0] = 0.000128346; 
    synthdata_cov_v3[13][1] = 0.000134554; 
    synthdata_cov_v3[13][2] = 0.000160341; 
    synthdata_cov_v3[13][3] = 0.000177838; 
    synthdata_cov_v3[13][4] = 0.000179931; 
    synthdata_cov_v3[13][5] = 0.000206972; 
    synthdata_cov_v3[13][6] = 0.000188333; 
    synthdata_cov_v3[13][7] = 0.000222933; 
    synthdata_cov_v3[13][8] = 0.00018695; 
    synthdata_cov_v3[13][9] = 0.000226949; 
    synthdata_cov_v3[13][10] = 0.000177393; 
    synthdata_cov_v3[13][11] = 0.000220547; 
    synthdata_cov_v3[13][12] = 0.000161511; 
    synthdata_cov_v3[13][13] = 0.000205605; 
    synthdata_cov_v3[13][14] = 0.000141422; 
    synthdata_cov_v3[13][15] = 0.000184413; 
    synthdata_cov_v3[13][16] = 0.000119549; 
    synthdata_cov_v3[13][17] = 0.000159747; 
    synthdata_cov_v3[13][18] = 9.86677e-05; 
    synthdata_cov_v3[13][19] = 0.000134959; 
    synthdata_cov_v3[13][20] = 8.19505e-05; 
    synthdata_cov_v3[13][21] = 0.000114075; 
    synthdata_cov_v3[13][22] = 7.30289e-05; 
    synthdata_cov_v3[13][23] = 0.000101926; 
    synthdata_cov_v3[14][0] = 9.47038e-05; 
    synthdata_cov_v3[14][1] = 9.59622e-05; 
    synthdata_cov_v3[14][2] = 0.000118624; 
    synthdata_cov_v3[14][3] = 0.000122592; 
    synthdata_cov_v3[14][4] = 0.000134009; 
    synthdata_cov_v3[14][5] = 0.000140717; 
    synthdata_cov_v3[14][6] = 0.000141663; 
    synthdata_cov_v3[14][7] = 0.000150883; 
    synthdata_cov_v3[14][8] = 0.000142511; 
    synthdata_cov_v3[14][9] = 0.000153781; 
    synthdata_cov_v3[14][10] = 0.000137617; 
    synthdata_cov_v3[14][11] = 0.000150273; 
    synthdata_cov_v3[14][12] = 0.000128203; 
    synthdata_cov_v3[14][13] = 0.000141422; 
    synthdata_cov_v3[14][14] = 0.000115671; 
    synthdata_cov_v3[14][15] = 0.000128529; 
    synthdata_cov_v3[14][16] = 0.000101624; 
    synthdata_cov_v3[14][17] = 0.000113174; 
    synthdata_cov_v3[14][18] = 8.79e-05; 
    synthdata_cov_v3[14][19] = 9.72673e-05; 
    synthdata_cov_v3[14][20] = 7.66026e-05; 
    synthdata_cov_v3[14][21] = 8.31103e-05; 
    synthdata_cov_v3[14][22] = 7.01392e-05; 
    synthdata_cov_v3[14][23] = 7.34653e-05; 
    synthdata_cov_v3[15][0] = 0.000111631; 
    synthdata_cov_v3[15][1] = 0.000116394; 
    synthdata_cov_v3[15][2] = 0.000139148; 
    synthdata_cov_v3[15][3] = 0.000152888; 
    synthdata_cov_v3[15][4] = 0.000156409; 
    synthdata_cov_v3[15][5] = 0.000178156; 
    synthdata_cov_v3[15][6] = 0.000164386; 
    synthdata_cov_v3[15][7] = 0.000192915; 
    synthdata_cov_v3[15][8] = 0.0001642; 
    synthdata_cov_v3[15][9] = 0.000198076; 
    synthdata_cov_v3[15][10] = 0.000157139; 
    synthdata_cov_v3[15][11] = 0.000194775; 
    synthdata_cov_v3[15][12] = 0.000144684; 
    synthdata_cov_v3[15][13] = 0.000184413; 
    synthdata_cov_v3[15][14] = 0.000128529; 
    synthdata_cov_v3[15][15] = 0.000168704; 
    synthdata_cov_v3[15][16] = 0.000110617; 
    synthdata_cov_v3[15][17] = 0.000149731; 
    synthdata_cov_v3[15][18] = 9.3172e-05; 
    synthdata_cov_v3[15][19] = 0.000130013; 
    synthdata_cov_v3[15][20] = 7.87389e-05; 
    synthdata_cov_v3[15][21] = 0.000112583; 
    synthdata_cov_v3[15][22] = 7.02311e-05; 
    synthdata_cov_v3[15][23] = 0.000101083; 
    synthdata_cov_v3[16][0] = 8.06163e-05; 
    synthdata_cov_v3[16][1] = 8.14407e-05; 
    synthdata_cov_v3[16][2] = 9.9039e-05; 
    synthdata_cov_v3[16][3] = 0.0001017; 
    synthdata_cov_v3[16][4] = 0.000111229; 
    synthdata_cov_v3[16][5] = 0.000115804; 
    synthdata_cov_v3[16][6] = 0.000117747; 
    synthdata_cov_v3[16][7] = 0.000124117; 
    synthdata_cov_v3[16][8] = 0.000119242; 
    synthdata_cov_v3[16][9] = 0.000127101; 
    synthdata_cov_v3[16][10] = 0.000116461; 
    synthdata_cov_v3[16][11] = 0.000125339; 
    synthdata_cov_v3[16][12] = 0.00011026; 
    synthdata_cov_v3[16][13] = 0.000119549; 
    synthdata_cov_v3[16][14] = 0.000101624; 
    synthdata_cov_v3[16][15] = 0.000110617; 
    synthdata_cov_v3[16][16] = 9.16802e-05; 
    synthdata_cov_v3[16][17] = 9.96178e-05; 
    synthdata_cov_v3[16][18] = 8.17212e-05; 
    synthdata_cov_v3[16][19] = 8.78563e-05; 
    synthdata_cov_v3[16][20] = 7.32268e-05; 
    synthdata_cov_v3[16][21] = 7.69064e-05; 
    synthdata_cov_v3[16][22] = 6.78921e-05; 
    synthdata_cov_v3[16][23] = 6.86613e-05; 
    synthdata_cov_v3[17][0] = 9.77524e-05; 
    synthdata_cov_v3[17][1] = 0.00010102; 
    synthdata_cov_v3[17][2] = 0.000118796; 
    synthdata_cov_v3[17][3] = 0.000128603; 
    synthdata_cov_v3[17][4] = 0.000132217; 
    synthdata_cov_v3[17][5] = 0.000148348; 
    synthdata_cov_v3[17][6] = 0.000138705; 
    synthdata_cov_v3[17][7] = 0.000160697; 
    synthdata_cov_v3[17][8] = 0.000139057; 
    synthdata_cov_v3[17][9] = 0.000166212; 
    synthdata_cov_v3[17][10] = 0.000134191; 
    synthdata_cov_v3[17][11] = 0.000165602; 
    synthdata_cov_v3[17][12] = 0.00012516; 
    synthdata_cov_v3[17][13] = 0.000159747; 
    synthdata_cov_v3[17][14] = 0.000113174; 
    synthdata_cov_v3[17][15] = 0.000149731; 
    synthdata_cov_v3[17][16] = 9.96178e-05; 
    synthdata_cov_v3[17][17] = 0.000136874; 
    synthdata_cov_v3[17][18] = 8.60799e-05; 
    synthdata_cov_v3[17][19] = 0.000122779; 
    synthdata_cov_v3[17][20] = 7.43782e-05; 
    synthdata_cov_v3[17][21] = 0.000109386; 
    synthdata_cov_v3[17][22] = 6.65952e-05; 
    synthdata_cov_v3[17][23] = 9.9025e-05; 
    synthdata_cov_v3[18][0] = 6.96037e-05; 
    synthdata_cov_v3[18][1] = 7.00857e-05; 
    synthdata_cov_v3[18][2] = 8.23037e-05; 
    synthdata_cov_v3[18][3] = 8.38941e-05; 
    synthdata_cov_v3[18][4] = 9.09752e-05; 
    synthdata_cov_v3[18][5] = 9.37489e-05; 
    synthdata_cov_v3[18][6] = 9.59603e-05; 
    synthdata_cov_v3[18][7] = 9.98542e-05; 
    synthdata_cov_v3[18][8] = 9.76544e-05; 
    synthdata_cov_v3[18][9] = 0.000102473; 
    synthdata_cov_v3[18][10] = 9.65133e-05; 
    synthdata_cov_v3[18][11] = 0.000101939; 
    synthdata_cov_v3[18][12] = 9.3061e-05; 
    synthdata_cov_v3[18][13] = 9.86677e-05; 
    synthdata_cov_v3[18][14] = 8.79e-05; 
    synthdata_cov_v3[18][15] = 9.3172e-05; 
    synthdata_cov_v3[18][16] = 8.17212e-05; 
    synthdata_cov_v3[18][17] = 8.60799e-05; 
    synthdata_cov_v3[18][18] = 7.53172e-05; 
    synthdata_cov_v3[18][19] = 7.81554e-05; 
    synthdata_cov_v3[18][20] = 6.95962e-05; 
    synthdata_cov_v3[18][21] = 7.03234e-05; 
    synthdata_cov_v3[18][22] = 6.55996e-05; 
    synthdata_cov_v3[18][23] = 6.36995e-05; 
    synthdata_cov_v3[19][0] = 8.62915e-05; 
    synthdata_cov_v3[19][1] = 8.82888e-05; 
    synthdata_cov_v3[19][2] = 0.000100438; 
    synthdata_cov_v3[19][3] = 0.000106857; 
    synthdata_cov_v3[19][4] = 0.000109563; 
    synthdata_cov_v3[19][5] = 0.000120784; 
    synthdata_cov_v3[19][6] = 0.000114092; 
    synthdata_cov_v3[19][7] = 0.000130263; 
    synthdata_cov_v3[19][8] = 0.000114515; 
    synthdata_cov_v3[19][9] = 0.000135551; 
    synthdata_cov_v3[19][10] = 0.000111402; 
    synthdata_cov_v3[19][11] = 0.000136978; 
    synthdata_cov_v3[19][12] = 0.000105402; 
    synthdata_cov_v3[19][13] = 0.000134959; 
    synthdata_cov_v3[19][14] = 9.72673e-05; 
    synthdata_cov_v3[19][15] = 0.000130013; 
    synthdata_cov_v3[19][16] = 8.78563e-05; 
    synthdata_cov_v3[19][17] = 0.000122779; 
    synthdata_cov_v3[19][18] = 7.81554e-05; 
    synthdata_cov_v3[19][19] = 0.000114043; 
    synthdata_cov_v3[19][20] = 6.9295e-05; 
    synthdata_cov_v3[19][21] = 0.000104756; 
    synthdata_cov_v3[19][22] = 6.25708e-05; 
    synthdata_cov_v3[19][23] = 9.6075e-05; 
    synthdata_cov_v3[20][0] = 6.12968e-05; 
    synthdata_cov_v3[20][1] = 6.16075e-05; 
    synthdata_cov_v3[20][2] = 6.96608e-05; 
    synthdata_cov_v3[20][3] = 7.06489e-05; 
    synthdata_cov_v3[20][4] = 7.55836e-05; 
    synthdata_cov_v3[20][5] = 7.72498e-05; 
    synthdata_cov_v3[20][6] = 7.92611e-05; 
    synthdata_cov_v3[20][7] = 8.15184e-05; 
    synthdata_cov_v3[20][8] = 8.09199e-05; 
    synthdata_cov_v3[20][9] = 8.3596e-05; 
    synthdata_cov_v3[20][10] = 8.08213e-05; 
    synthdata_cov_v3[20][11] = 8.3664e-05; 
    synthdata_cov_v3[20][12] = 7.92667e-05; 
    synthdata_cov_v3[20][13] = 8.19505e-05; 
    synthdata_cov_v3[20][14] = 7.66026e-05; 
    synthdata_cov_v3[20][15] = 7.87389e-05; 
    synthdata_cov_v3[20][16] = 7.32268e-05; 
    synthdata_cov_v3[20][17] = 7.43782e-05; 
    synthdata_cov_v3[20][18] = 6.95962e-05; 
    synthdata_cov_v3[20][19] = 6.9295e-05; 
    synthdata_cov_v3[20][20] = 6.62348e-05; 
    synthdata_cov_v3[20][21] = 6.40077e-05; 
    synthdata_cov_v3[20][22] = 6.37435e-05; 
    synthdata_cov_v3[20][23] = 5.91438e-05; 
    synthdata_cov_v3[21][0] = 7.6723e-05; 
    synthdata_cov_v3[21][1] = 7.80063e-05; 
    synthdata_cov_v3[21][2] = 8.54428e-05; 
    synthdata_cov_v3[21][3] = 8.98853e-05; 
    synthdata_cov_v3[21][4] = 9.10902e-05; 
    synthdata_cov_v3[21][5] = 9.93304e-05; 
    synthdata_cov_v3[21][6] = 9.39058e-05; 
    synthdata_cov_v3[21][7] = 0.000106388; 
    synthdata_cov_v3[21][8] = 9.41684e-05; 
    synthdata_cov_v3[21][9] = 0.000111128; 
    synthdata_cov_v3[21][10] = 9.22e-05; 
    synthdata_cov_v3[21][11] = 0.000113647; 
    synthdata_cov_v3[21][12] = 8.83717e-05; 
    synthdata_cov_v3[21][13] = 0.000114075; 
    synthdata_cov_v3[21][14] = 8.31103e-05; 
    synthdata_cov_v3[21][15] = 0.000112583; 
    synthdata_cov_v3[21][16] = 7.69064e-05; 
    synthdata_cov_v3[21][17] = 0.000109386; 
    synthdata_cov_v3[21][18] = 7.03234e-05; 
    synthdata_cov_v3[21][19] = 0.000104756; 
    synthdata_cov_v3[21][20] = 6.40077e-05; 
    synthdata_cov_v3[21][21] = 9.90314e-05; 
    synthdata_cov_v3[21][22] = 5.8701e-05; 
    synthdata_cov_v3[21][23] = 9.26302e-05; 
    synthdata_cov_v3[22][0] = 5.52616e-05; 
    synthdata_cov_v3[22][1] = 5.56626e-05; 
    synthdata_cov_v3[22][2] = 6.25235e-05; 
    synthdata_cov_v3[22][3] = 6.36416e-05; 
    synthdata_cov_v3[22][4] = 6.77183e-05; 
    synthdata_cov_v3[22][5] = 6.93865e-05; 
    synthdata_cov_v3[22][6] = 7.10284e-05; 
    synthdata_cov_v3[22][7] = 7.30195e-05; 
    synthdata_cov_v3[22][8] = 7.26645e-05; 
    synthdata_cov_v3[22][9] = 7.46976e-05; 
    synthdata_cov_v3[22][10] = 7.28689e-05; 
    synthdata_cov_v3[22][11] = 7.46188e-05; 
    synthdata_cov_v3[22][12] = 7.19205e-05; 
    synthdata_cov_v3[22][13] = 7.30289e-05; 
    synthdata_cov_v3[22][14] = 7.01392e-05; 
    synthdata_cov_v3[22][15] = 7.02311e-05; 
    synthdata_cov_v3[22][16] = 6.78921e-05; 
    synthdata_cov_v3[22][17] = 6.65952e-05; 
    synthdata_cov_v3[22][18] = 6.55996e-05; 
    synthdata_cov_v3[22][19] = 6.25708e-05; 
    synthdata_cov_v3[22][20] = 6.37435e-05; 
    synthdata_cov_v3[22][21] = 5.8701e-05; 
    synthdata_cov_v3[22][22] = 6.2876e-05; 
    synthdata_cov_v3[22][23] = 5.56403e-05; 
    synthdata_cov_v3[23][0] = 6.83961e-05; 
    synthdata_cov_v3[23][1] = 6.99167e-05; 
    synthdata_cov_v3[23][2] = 7.54327e-05; 
    synthdata_cov_v3[23][3] = 8.03427e-05; 
    synthdata_cov_v3[23][4] = 7.99518e-05; 
    synthdata_cov_v3[23][5] = 8.86054e-05; 
    synthdata_cov_v3[23][6] = 8.21656e-05; 
    synthdata_cov_v3[23][7] = 9.47789e-05; 
    synthdata_cov_v3[23][8] = 8.23193e-05; 
    synthdata_cov_v3[23][9] = 9.89633e-05; 
    synthdata_cov_v3[23][10] = 8.06956e-05; 
    synthdata_cov_v3[23][11] = 0.00010129; 
    synthdata_cov_v3[23][12] = 7.76197e-05; 
    synthdata_cov_v3[23][13] = 0.000101926; 
    synthdata_cov_v3[23][14] = 7.34653e-05; 
    synthdata_cov_v3[23][15] = 0.000101083; 
    synthdata_cov_v3[23][16] = 6.86613e-05; 
    synthdata_cov_v3[23][17] = 9.9025e-05; 
    synthdata_cov_v3[23][18] = 6.36995e-05; 
    synthdata_cov_v3[23][19] = 9.6075e-05; 
    synthdata_cov_v3[23][20] = 5.91438e-05; 
    synthdata_cov_v3[23][21] = 9.26302e-05; 
    synthdata_cov_v3[23][22] = 5.56403e-05; 
    synthdata_cov_v3[23][23] = 8.91738e-05;

} 

